Life at the Boundary of Chemical Kinetics and Program Execution

This work introduces a generic quantitative framework for studying dynamical processes that involve interactions of polymer sequences. Possible applications range from quantitative studies of the reaction kinetics of polymerization processes to explorations of the behavior of chemical implementations of computational -- including basic life-like -- processes. This way, we establish a bridge between thermodynamic and computational aspects of systems that are defined in terms of sequence interactions. As by-products of these investigations, we clarify some common confusion around the notion of ``autocatalysis'' and show quantitatively how a chemically implemented Turing machine can operate close to the Landauer bound. Using a Markov process model of polymer sequence composition and dynamical evolution of the Markov process's parameters via an ordinary differential equation (ODE) that arises when taking the double ``chemical'' many-particle limit as well as ``rarefied interactions'' limit, this approach enables -- for example -- accurate quantitative explorations of entropy generation in systems where computation is driven by relaxation to thermodynamic equilibrium. The computational framework internally utilizes the Scheme programming language's intrinsic continuation mechanisms to provide nondeterministic evaluation primitives that allow the user to specify example systems in straight purely functional code, making exploration of all possible relevant sequence composition constellations -- which would be otherwise tedious to write code for -- automatic and hidden from the user. A collection of fully worked out examples elucidate how this modeling approach is quantitatively related to both exact and approximate analytic approaches. These examples can also serve as starting points for further explorations.

==> anc/code/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/code/README.md <==

# Code for: "Life at the Boundary of Chemical Kinetics and Program Execution"

This repository provides both the framework code as well as all the
scripts that redo calculations (and generate plots) presented in the
aforementioned article.

Running the code will require having GCC, Python, NumPy, SciPy,
Matplotlib, JAX, and also Gambit-C installed. On Debian-based Linux
distributions, Gambit-C should be available via the `libgambit4-dev`
package.

This is not an officially supported Google product. This project is not
eligible for the [Google Open Source Software Vulnerability Rewards
Program](https://bughunters.google.com/open-source-security).


==> anc/code/examples/autocatalysis.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


# JAX requires a hack to enable float64 support.
if 'HACK':
  import os    
  if not os.environ.get('JAX_ENABLE_X64', ''):
    # If this has been set, but explicitly to '0', we go with that
    # user-override.
    import warnings
    warnings.warn(
      'Setting JAX_ENABLE_X64=1 environment variable to enable '
      'jax.numpy.float64/.complex128 arrays')
    os.environ['JAX_ENABLE_X64'] = '1'
  #
  if not os.environ.get('JAX_TRACEBACK_FILTERING', ''):
    # If this has been set, but explicitly to '0', we go with that
    # user-override.
    import warnings
    warnings.warn(
      'Setting JAX_TRACEBACK_FILTERING=off environment variable to enable '
      'meaningful tracebacks.')
    os.environ['JAX_TRACEBACK_FILTERING'] = 'off'


import jax
from jax import numpy as jnp
import numpy
import scipy.integrate
import scipy.optimize
import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


# ===
PARAMS10 = jnp.array([
  0.0, 0.0, 1.0,
  0.001, 20.0, 10.0,
  0.001, 50.0, 20.0,
  0.0, 0.0], dtype=jnp.float64)
PARAMS11 = jnp.array([
  0.2, 0.1, 0.4,
  0.001, 20.0, 10.0,
  0.001, 50.0, 20.0,
  0.0, 0.0], dtype=jnp.float64)
PARAMS12 = jnp.array([
  0.0, 0.0, 1.0,
  0.001, 20.0, 10.0,
  0.001, 80.0, 20.0,
  0.0, 0.0], dtype=jnp.float64)
PARAMS13 = jnp.array([
  0.0, 0.0, 1.0,
  0.001, 50.0, 10.0,
  0.001, 20.0, 20.0,
  0.0, 0.0], dtype=jnp.float64)
PARAM_SET1 = ((0, '-', PARAMS10), (1, '--', PARAMS11),
              (2, '-.', PARAMS12), (3, ':', PARAMS13))

PARAMS20 = jnp.array([
  0.0, 0.0, 1.0,  
  0.001, 20.0, 10.0,
  0.001, 50.0, 20.0,
  0.0, 0.0], dtype=jnp.float64)
PARAMS21 = jnp.array([
  0.0, 0.0, 1.0,
  0.01, 20.0, 10.0,
  0.01, 50.0, 20.0,
  0.1, 0.1], dtype=jnp.float64)
PARAMS22 = jnp.array([
  0.0, 0.0, 1.0,  
  0.01, 20.0, 10.0,
  0.01, 50.0, 20.0,
  0.5, 0.5], dtype=jnp.float64)
PARAMS23 = jnp.array([
  0.0, 0.0, 1.0,
  0.01, 20.0, 10.0,
  0.01, 50.0, 20.0,
  10, 10], dtype=jnp.float64)
PARAM_SET2 = ((0, '-', PARAMS20), (1, '--', PARAMS21),
              (2, '-.', PARAMS22), (3, ':', PARAMS23))

PARAMS30 = jnp.array([
  0.0, 0.0, 1.0,
  0.05, 20.0, 10.0,
  0.05, 25.0, 10.0,
  0.1, 0.1], dtype=jnp.float64)
PARAMS31 = jnp.array([
  0.0, 0.0, 1.0,
  0.05, 20.0, 10.0,
  0.05, 25.0, 10.0,
  1.0, 1.0], dtype=jnp.float64)
PARAMS32 = jnp.array([
  0.0, 0.0, 1.0,
  0.05, 20.0, 10.0,
  0.05, 25.0, 10.0,
  5.0, 5.0], dtype=jnp.float64)
PARAMS33 = jnp.array([
    0.0, 0.0, 1.0,
  0.05, 20.0, 10.0,
  0.05, 25.0, 10.0,
  30.0, 30.0], dtype=jnp.float64)
# High flow rate, no autocatalysis.
# PARAMS33 = jnp.array([
#     0.0, 0.0, 1.0,
#   0.05, 0.0, 10.0,
#   0.05, 0.0, 10.0,
#   100.0, 100.0], dtype=jnp.float64)
PARAM_SET3 = ((0, '-', PARAMS30), (1, '--', PARAMS31),
              (2, '-.', PARAMS32), (3, ':', PARAMS33))


@jax.jit
def fn_dy_dt(y, params):
  (c_form_a, c_auto_a, c_stab_a, c_form_b, c_auto_b, c_stab_b, c_add, c_remove
   ) = params
  # Spontaneuos-pathway and autocatalytic-pathway dissociation
  c_sdiss_a = c_form_a / c_stab_a
  c_adiss_a = c_auto_a / c_stab_a
  c_sdiss_b = c_form_b / c_stab_b
  c_adiss_b = c_auto_b / c_stab_b
  #
  ca, cb, cm = y  # A-dimer, B-dimer, Monomer.
  return jnp.array([
      (+ c_form_a * cm * cm + c_auto_a * ca * cm * cm
       - c_sdiss_a * ca - c_adiss_a * ca * ca
       - c_remove * ca
       ),
      (+ c_form_b * cm * cm + c_auto_b * cb * cm * cm
       - c_sdiss_b * cb - c_adiss_b * cb * cb
       - c_remove * cb
       ),
      (+ 2 * (c_sdiss_a * ca + c_sdiss_b * cb)
       + 2 * (c_adiss_a * ca * ca + c_adiss_b * cb * cb)
       - 2 * (c_form_a * cm * cm + c_form_b * cm * cm)
       - 2 * (c_auto_a * ca * cm * cm + c_auto_b * cb * cm * cm)
       - c_remove * cm + c_add
       )], dtype=jnp.float64)


ts = numpy.linspace(0, 100, 10001)


for filename, param_set in (
    ('autocatalysis1.pdf', PARAM_SET1),
    ('autocatalysis2.pdf', PARAM_SET2),
    ('autocatalysis3.pdf', PARAM_SET3),
):
  fig = pyplot.figure(figsize=(12, 8))
  ax = fig.gca()
  ax.grid()
  def aplot(ts, ys, *args, **kwargs):
    ax.plot(numpy.log(ts) / numpy.log(10), ys, *args, **kwargs)
  for n, style, y0_and_params in param_set:
    y0 = y0_and_params[:3]
    params = y0_and_params[3:]
    ode_ys = scipy.integrate.odeint(lambda y, t: fn_dy_dt(y, params),
                                    y0, ts)
    aplot(ts[1:], ode_ys[1:, 0], style + 'b', label=('A' if n==0 else None))
    aplot(ts[1:], ode_ys[1:, 1], style + 'g', label=('B' if n==0 else None))
    aplot(ts[1:], ode_ys[1:, 2], style + 'r', label=('M' if n==0 else None))
    aplot(ts[1:], ode_ys[1:, 0] * 2 + ode_ys[1:, 1] * 2 + ode_ys[1:, 2],
            '-k', label=('M(total)' if n==0 else None))
  ax.set_ylabel('Concentration')
  ax.set_xlabel(r'$\log_{10}$(time)')
  ax.legend(loc='upper right')
  fig.savefig(filename)
  fig.show()


## Tools for finding the equilibrium. We generally want to start from
## an approximate solution, such as obtained as the endpoint of
## finite-time ODE-integration. In general, there will be multiple
## equilibria, and any given one might not be sensible (such as:
## having negative concentrations), or perhaps unstable under
## perturbations.

def get_equilibrium_fn(fn_dy_dt):
  @jax.jit
  def fn_f(y, params):
    dy_dt = fn_dy_dt(y, params)
    return dy_dt @ dy_dt
  fn_fprime = jax.grad(fn_f)
  #
  def fn_opt(y0, params):
    y0 = jnp.asarray(y0, dtype=jnp.float64)
    opt = scipy.optimize.fmin_bfgs(
      fn_f, y0, fprime=fn_fprime, gtol=1e-10,
      args=(params,),
      disp=0)
    return opt, float(fn_f(opt, params))
  #
  return fn_opt


fn_eq = get_equilibrium_fn(fn_dy_dt)



==> anc/code/examples/ex2_ferromagnet_analytic.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Ferromagnetic Chain Example: Approximative analytic treatment.

This is the benchmark against which we want to compare both the
Monte-Carlo as well as the Markov-Parameter-Dynamics results.

"""

import numpy
import scipy.integrate


def get_dy_dt_matrix(param_a, param_b, num_lengths_to_track):
  result = numpy.zeros([num_lengths_to_track, num_lengths_to_track])
  result[0, 0] = -1  # Melting of a length-1 chain.
  for k in range(1, num_lengths_to_track):
    # k -> k-1 "melting"
    result[k-1, k] += 2 * param_a
    result[k, k]   -= 2 * param_a
    # Growing.
    result[k, k-1] += 2 * param_a * param_b
    result[k, k] -= 2 * param_a * param_b
  return result


def get_p_history(*,
                  beta=1.0, J=1.0, h=-0.25,
                  num_lengths_to_track=20,
                  t_max=40, t_steps=1001,
                  p0_pair_start=1/250,
                  rtol=1e-10, atol=1e-10
                  ):
  # Fastest rate is dud -> ddd: delta-E = -4J+2h
  # Second fastest rate is uud -> udd: delta-E = 2h
  # Third fastest rate is udd -> uud: delta-E = -2h
  mm = get_dy_dt_matrix(param_a=numpy.exp(-beta*4*J),
                        param_b=numpy.exp(beta*2*h),  # Note h<0 here!
                        num_lengths_to_track=num_lengths_to_track)
  ts = numpy.linspace(0, t_max, t_steps)
  # We do have to take spontaneous creation of 1-chains into account.
  r_formation = numpy.array([numpy.exp(-8*beta*J + 2*beta*h)] +
                            [0.0] * (num_lengths_to_track-1))
  p_history = scipy.integrate.odeint(
      lambda y, t: mm.dot(y) + r_formation,
      numpy.array([p0_pair_start if k==1 else 0.0
                   for k in range(num_lengths_to_track)]),
      ts, rtol=rtol, atol=atol)
  return numpy.clip(p_history, 0, numpy.inf)


==> anc/code/examples/ex2_ferromagnet_mc.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Monte Carlo based simulation of a classical ferromagnetic spin chain."""

import collections
import os

import numpy
from matplotlib import pyplot
import scipy.integrate

import matplotlib

import ex2_ferromagnet_analytic

# matplotlib.rcParams.update({'font.size': 14})
matplotlib.rcParams.update({'font.size': 18})

# Parameters

NUM_TRIALS = 100
CHAIN_LENGTH = 50000
NUM_TIME_STEPS = 4000
SITES_PER_PAIR = 250
NUM_TRIALS_PER_TIME_STEP = CHAIN_LENGTH // 100
beta = 1.0  
J = 1.0
h = -0.25  # Pushing magnetizations towards "down" state.
t_max = 40
t_steps = 4000

DATA_FILE = 'ferromagnet_mc_chain_counts.npz'

def simulate(current_chain,
             num_time_steps,
             num_trials_per_time_step=1000,
             # Energy conventions in alignment with the common Ising model
             # definitions; the sigma_i are {-1, +1}.
             # E_total = -J sigma_i sigma_{i+1} - h sigma_i
             J=1,
             h=0,
             beta=1,
             rng=None):
  """Simulates temporal evolution of a classical 'spin-chain'.

  At every time step, `num_trials_per_time_step` sites are picked at
  random (with repetitions) and flipped if a randomly rolled number is
  below the corresponding energy-dependent rejection-sampling
  threshold.

  Args:
    current_chain: 1-axis numpy ArrayLike with 0=down, 1=up entries
      representing the initial chain.
    num_time_steps: Number of time steps to perform.
    num_trials_per_time_step: How many sites to look at for one time-step.
    J: nearest-neighbor coupling strength.
    h: external field strength.
    beta: Inverse temperature 1/(k_B T).
    rng: Optional numpy.random.RandomState instance to use
      for generating random numbers reproducibly. If `None`,
      a new one is allocated without explicit seeding.
  """
  if rng is None:
    rng = numpy.random.RandomState()
  beta_J = beta * J
  beta_h = beta * h
  current_chain = numpy.asarray(current_chain, dtype=numpy.int8)
  chain_length = current_chain.size
  offsets = numpy.array((-1, 0, 1))[numpy.newaxis, :]
  # We have the following relevant transitions:
  # udu => uuu,  delta_E = -4J - 2h
  # dud => ddd,  delta_E = -4J + 2h
  # uud => udd,  delta_E = +2h
  # ddu => duu,  delta_E = -2h
  # (and the symmetric forms)
  #
  # A flip at time t will adjust the state at that time and into all future.
  # So, the array has to start out with copies of the initial state for
  # all times, since this is the evolution we would get if zero flips
  # were successful.
  result = numpy.pad(current_chain[numpy.newaxis, :],
                     [(0, num_time_steps-1), (0, 0)])
  for nt in range(1, num_time_steps):
    result[nt, :] = result[nt - 1, :]  # Copy state.
    indices = rng.randint(0, chain_length, size=num_trials_per_time_step)
    random01s = rng.uniform(0, 1, size=num_trials_per_time_step)
    strides = (indices[:, numpy.newaxis] + offsets) % chain_length
    # We need to process strides one-by-one, since first stride-adjustment
    # may impact every subsequent stride-adjustment.
    for random01, stride3 in zip(random01s, strides):
      ijk = result[nt-1, stride3]
      # We consider flipping the middle element:
      # uuu <-> udu must come with an energy-change of -2J <-> 2J
      # in (-1, 1)-encoding. Total energy change hence is -4, 0, or +4.
      e_neigbors_after_minus_before = 2 * (
        (int(ijk[0] == ijk[1]) + int(ijk[1] == ijk[2])) -
        (int(ijk[0] != ijk[1]) + int(ijk[1] != ijk[2])))
      # Biggest energy change is ddd <-> dud: 
      e_J_relative_rate_factor = numpy.exp(
        -beta_J * (e_neigbors_after_minus_before + 4))
      # Case h>0: If the flipping cell was "up", flipping to the energetically
      # disfavored "down" state gets punished with rate-reduction.
      e_h_relative_rate_factor = (
        numpy.exp(-2 * beta_h * ijk[1]) if h > 0 else
        numpy.exp(+2 * beta_h * (1 - ijk[1])))
      relative_rate_factor = e_J_relative_rate_factor * e_h_relative_rate_factor
      assert relative_rate_factor < 1.0001
      if random01 < relative_rate_factor:
          result[nt, stride3[1]] ^= 1
  return result


def energy(chains, J, h):
  """Computes the total energy of all chains."""
  chains_pm1 = chains.astype(numpy.float32) * 2 - 1
  E_J = -J * ((chains_pm1[..., 1:] * chains_pm1[..., :-1]).sum(axis=-1) +
              (chains_pm1[..., 0] * chains_pm1[..., -1]))
  E_h = - h * chains_pm1.sum(axis=-1)
  return E_J + E_h


def island_length_stats(chain, is_up=True):
  """Counts island lengths (with wraparound).

  Args:
    chain: 1-axis numpy ArrayLike with 0=down, 1=up entries
      representing the full chain.

  Returns:
    A new `{island_length: count}` dictionary with island counts.
  """
  chain = numpy.asarray(chain).astype(numpy.int8)
  eff_chain = chain if is_up else 1 - chain
  wrapping_chain_length_prefix = eff_chain.argmin()
  wrapping_chain_length_suffix = eff_chain[::-1].argmin()
  wrapping_chain_length = (wrapping_chain_length_prefix +
                           wrapping_chain_length_suffix)
  eff_chain_reduced = eff_chain[wrapping_chain_length_prefix:
                                chain.size - wrapping_chain_length_suffix]
  stats = {wrapping_chain_length: int(wrapping_chain_length > 0)}
  if eff_chain_reduced.size == 0:
    return stats
  swap_positions = eff_chain_reduced[:-1] ^ eff_chain_reduced[1:]
  swap_indices = numpy.arange(eff_chain_reduced.size-1)[swap_positions == 1]
  # Invariant: We started at 0 and ended at 0,
  # so swapped an even number of times.
  assert len(swap_indices) % 2 == 0
  for low, high in swap_indices.reshape(-1, 2):
    chain_length = high - low
    stats[chain_length] = 1 + stats.get(chain_length, 0)
  return stats

###

if not os.access(DATA_FILE, os.R_OK):
  # 
  seed_offset = 1000
  # We are only interested in chain lengths 1-5.
  # Counts indexing: [num_trial, time_step, chain_length]    
  chain_counts = numpy.zeros([NUM_TRIALS, NUM_TIME_STEPS, 6])
  for n_trial in range(NUM_TRIALS):
    print('Doing trial:', n_trial)
    rng = numpy.random.RandomState(seed=n_trial + seed_offset)
    # Every site has to have the given probability to be
    # the left element of a pair.
    pair_positions = rng.uniform(0, 1, size=CHAIN_LENGTH) < 1/SITES_PER_PAIR
    chain0 = (pair_positions | numpy.roll(pair_positions, 1)).astype(numpy.int8)
    history = simulate(
      chain0,
      NUM_TIME_STEPS,
      num_trials_per_time_step=NUM_TRIALS_PER_TIME_STEP,
      J=J, h=h, beta=beta,
      rng=rng)
    for n_time, chain in enumerate(history):
      stats = island_length_stats(chain)
      for c_len in range(1, 6):
        chain_counts[n_trial, n_time, c_len] = stats.get(c_len, 0)
  numpy.savez_compressed(DATA_FILE,
                         chain_counts=chain_counts)

  
if os.access(DATA_FILE, os.R_OK):
  chain_counts = numpy.load(DATA_FILE)['chain_counts']
  p10 = numpy.percentile(chain_counts, 10, axis=0) / CHAIN_LENGTH
  p50 = numpy.percentile(chain_counts, 50, axis=0) / CHAIN_LENGTH
  p90 = numpy.percentile(chain_counts, 90, axis=0) / CHAIN_LENGTH
  p_history_analytic = ex2_ferromagnet_analytic.get_p_history(
    beta=beta, J=J, h=h, t_max=t_max, t_steps=t_steps,
    p0_pair_start=1/SITES_PER_PAIR)
  fig = pyplot.figure(figsize=(16, 12))
  ax = fig.gca()
  ts = numpy.linspace(0, t_max, t_steps)
  ax.grid()
  for n, style in enumerate(('-k', '-r', '-b', '-g'), 1):
    scaling, scaling_text = (0.25, '*0.25') if n == 2 else (1, '')
    ax.plot(ts, p10[:, n] * scaling, style, label=f'p(L={n}){scaling_text}, MC')
    ax.plot(ts, p50[:, n] * scaling, style)
    ax.plot(ts, p90[:, n] * scaling, style)
    ax.plot(ts, scaling * p_history_analytic[:, n-1],
            style, label=f'p(L={n}){scaling_text}, AA', linewidth=3)
  ax.set_title('p(L), Monte-Carlo 10th/50th/90th percentile '
               'vs. analytic approximation')
  ax.set_xlabel('Time')
  ax.set_ylabel('p(L)')
  ax.legend(loc='best')
  fig.savefig('ferromagnet_mc_plot.pdf')
  fig.show()


==> anc/code/examples/ex2_ferromagnet_tape.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Ferromagnet example.

Execute as e.g.: PYTHONPATH=../framework python3 ex2_ferromagnet_tape.py


This script produces the graphs for validating the Markov process
dynamics calculation against the analytic approximation, and exploring
the impact of Markov process context length size.
"""

import itertools
import markov_tapes

import ex2_ferromagnet_analytic

import numpy

from matplotlib import pyplot
import matplotlib

matplotlib.rcParams.update({'font.size': 18})


_DEBUG = False

T_MAX=60


def get_p0(cl_k, p_pair=0.01):
  """Produces the initial probability distribution."""
  p0 = numpy.zeros([2]*cl_k, dtype=numpy.float64)
  p0_flat = p0.ravel()  # New view on same data.
  p0_flat[0] = 1.0 - p_pair * (cl_k + 1)  
  for k in range(cl_k - 1):
    p0_flat[0b11 << k] = p_pair
  p0_flat[1] = p_pair
  p0_flat[1 << (cl_k-1)] = p_pair
  return p0


def get_p0_v1(cl_k, p_pair=0.01):
  """Produces the initial probability distribution (fixed version)."""
  p0 = numpy.zeros([2]*cl_k, dtype=numpy.float64)
  p0_flat = p0.ravel()  # New view on same data.
  for k in range(cl_k - 1):
    p0_flat[0b11 << k] = p_pair
  p0_flat[1] = p_pair
  p0_flat[1 << (cl_k-1)] = p_pair
  p0_flat[(1 << (cl_k-1)) | 1] = p_pair**2  # This is the essential correction!
  p0_flat[0] = 1.0 - p0_flat.sum()
  return p0


# ode_ts = numpy.linspace(0, 40, 1001)
ode_ts = numpy.linspace(0, T_MAX, 1001)

p_history_by_cl_k = {}


for cl_k in range(3, 8):
  print(f'Doing {cl_k=}...')
  p_at_t0 = get_p0(cl_k, p_pair=1/250)
  ode_ys = markov_tapes.ode_integrate(
    tag='ex2-ferromagnetic-chain',
    size_a=2, cl_k=cl_k,
    p0=p_at_t0,
    ts=ode_ts,
    debug=_DEBUG,
    odeint_kwargs=dict(rtol=1e-9, atol=1e-9))
  p_history_by_cl_k[cl_k] = ode_ys.reshape(ode_ts.shape + (2,) * cl_k)


if 'plot-cl_k-comparison':
  # Plotting a comparison for different cl_k.
  fig = pyplot.figure(figsize=(16, 12))
  ax = fig.gca()
  for length, color in ((1, 'k'), (2, 'r'), (3, 'b'), (4, 'g'), (5, 'm')):
    for cl_k, style in ((7, '-'), (5, '--'), (4, '-.'), (3, ':')):
      probs = markov_tapes.seq_prob(p_history_by_cl_k[cl_k],
                                    (0, *((1,)*length), 0),
                                    num_prefix_indices=1)[0][1:]
      to_plot = probs
      to_plot = numpy.log(numpy.clip(probs, 1e-30, numpy.inf)) / numpy.log(10)
      ax.plot(ode_ts[1:], to_plot,
              style + color,
              label=f'L={length}, cl_k={cl_k}',
              linewidth=(3 if style == '--' else 1)
              )
  ax.legend(loc='best')
  ax.set_title('Impact of Context Length')
  ax.set_xlabel('Time')
  ax.set_ylabel('log10(p)')
  ax.grid()
  fig.savefig('ferromagnet_mpd_cl_k_comparison.pdf')
  fig.show()


if 'plot-analytic_comparison':
  cl_k = 7
  p_history_analytic = ex2_ferromagnet_analytic.get_p_history(t_max=T_MAX)
  #
  fig = pyplot.figure(figsize=(16, 12))
  ax = fig.gca()
  ax.grid()
  for length, color in ((1, 'k'), (2, 'r'), (3, 'b'), (4, 'g'), (5, 'm')):
    scaling, scaling_text = (0.25, '*0.25') if length == 2 else (1, '')
    probs = markov_tapes.seq_prob(p_history_by_cl_k[cl_k],
                                  (0, *((1,)*length), 0),
                                  num_prefix_indices=1)[0][1:]
    ax.plot(ode_ts[1:], scaling * probs, f'-{color}', label=f'p(L={length}){scaling_text}, MPD')
    ax.plot(ode_ts[1:], scaling * p_history_analytic[1:, length-1],
            f'--{color}',
            label=f'p(L={length}){scaling_text}, AA',
            linewidth=3)
  ax.set_ylabel(r'p')
  ax.set_xlabel('Time')
  ax.legend(loc='best')
  ax.set_title('Comparison of Analytic Approximation (AA) and Markov Process '
               f'Dynamics (MPD)')  
  fig.savefig('ferromagnet_mpd_aa_comparison.pdf')
  fig.show()


==> anc/code/examples/ex3_copolymerization.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Nylon Copolymerization example.

Execute as e.g.: PYTHONPATH=../framework python3 ex3_copolymerization.py
"""

import itertools
import os

import numpy
import matplotlib
from matplotlib import pyplot

import markov_tapes


matplotlib.rcParams.update({'font.size': 18})


_DEBUG = False

CL_K = 6
DATA_FILE = 'ex3var2.npz'

def get_p0(cl_k=CL_K, p_a=0.02):
  p0 = numpy.zeros([4]*cl_k, dtype=numpy.float64)
  sym_o, sym_a, sym_m, sym_n = range(4)
  set_o = {0}
  # Inefficiency of this piece of code is irrelevant here.
  # (We could do this better with some more advanced Python idioms.)
  for xs in itertools.product(range(4), repeat=cl_k):
    # Need to have three O-s in the four-symbol sequence.
    if set(sorted(xs)[:cl_k-1]) != set_o: continue
    if sym_a in xs:
        p0[xs] = p_a
    elif sym_m in xs or sym_n in xs:
        p0[xs] = 0.5 * p_a
    else:  # all-O sequence
        p0[xs] = 1 - cl_k * p_a * 2
  return p0


p0 = get_p0()


delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0)
if delta > 1e-10:
    raise ValueError('Impossible p0.')


odeint_kwargs = dict(rtol=1e-9, atol=1e-9)


ode_ts = numpy.linspace(0, 1000, 1001)
ode_ts2 = numpy.linspace(0, 200, 1001)

ode_ys = markov_tapes.ode_integrate(
    tag='ex3-copolymerization',
    size_a=4, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    odeint_kwargs=odeint_kwargs,
    debug=_DEBUG)

ode_ys_var1 = markov_tapes.ode_integrate(
    tag='ex3var1-copolymerization',
    size_a=4, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    odeint_kwargs=odeint_kwargs,
    debug=_DEBUG)


if not os.access(DATA_FILENAME, os.R_OK):
    ode_ys_var2 = markov_tapes.ode_integrate(
        tag='ex3var2-copolymerization',
        size_a=4, cl_k=CL_K,
        p0=p0,
        ts=ode_ts2,
        odeint_kwargs=odeint_kwargs,        
        debug=_DEBUG)
    numpy.savez_compressed(DATA_FILE, ode_ys_var2=ode_ys_var2)    


ode_ys_var2 = numpy.load(DATA_FILE)['ode_ys_var2']


for suffix, history, ts in (('', ode_ys, ode_ts),
                        ('_var1', ode_ys_var1, ode_ts),
                        ('_var2', ode_ys_var2, ode_ts2)):
  fig = pyplot.figure(figsize=(16, 8))
  ax = fig.gca()
  ax.grid()
  def plot_seq_prob(ode_ys, ts, seq, style, label, **extra):
    ys = [markov_tapes.seq_prob(spd.reshape(*[4]*CL_K), seq)[0]
          for spd in ode_ys[1:, :]]
    ax.plot(ts[1:], (1e-100 + numpy.log(ys)) / numpy.log(10),
            style, label=label, **extra)
  plot_seq_prob(history, ts, [0, 1, 0], '-k', label='p(OAO)')
  plot_seq_prob(history, ts, [0, 2, 0], '-g', label='p(OMO)')
  plot_seq_prob(history, ts, [0, 1, 2, 0], '-m', label='p(OAMO)')
  plot_seq_prob(history, ts, [0, 2, 1, 3, 0], '-c', label='p(OMANO)')
  plot_seq_prob(history, ts, [0, 2, 1, 2, 0], '-r', label='p(OMAMO)')
  plot_seq_prob(history, ts, [1, 3, 1, 2], '-b', label='p(ANAM)')
  plot_seq_prob(history, ts, [1, 3, 1, 3], '--b', label='p(ANAN)', linewidth=3)
  ax.set_ylabel(r'$\log_{10}(p)$')
  ax.set_xlabel('time')
  ax.legend(loc='best')
  fig.savefig(f'ex3_copolymerization{suffix}.pdf')
  fig.show()



==> anc/code/examples/ex4_chemical_turing.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Chemical Turing Machine example

Alphabet is: #(A B C D I O P X S)

Execute as e.g.: PYTHONPATH=../framework python3 ex4_chemical_turing.py
"""


import itertools
import markov_tapes

import numpy

import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


# _DEBUG = False
_DEBUG = True
SIZE_A, CL_K = 9, 5
TAG = 'ex4-chemical-turing'

fn_dy_dt = markov_tapes.get_dy_dt(
  tag=TAG,
  size_a=SIZE_A, cl_k=CL_K, debug=_DEBUG)


def get_p0(cl_k=CL_K,
           tape_fraction=0.25,
           # We need to supply only a limited amount of "powered" stuff
           # due to the competition with fixation.
           cursor_fraction=0.01,
           # With powered_fraction == cursor_fraction, we would have
           # just enough oomph to finish every calculation, except for
           # entropy, due to tape_fraction=1/4.  We need some excess,
           # but not too much, to not stabilize the A-state too much.
           powered_fraction=0.05,
           random01=False
           ):
  SYM_A, SYM_B, SYM_C, SYM_D, SYM_I, SYM_O, SYM_P, SYM_X, SYM_S = range(9)
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  p0r = p0.ravel()
  g0_solvent = numpy.full([cl_k], fill_value=SYM_S)
  for n, group in enumerate(itertools.product(range(SIZE_A), repeat=cl_k)):
    sg = numpy.array(sorted(group))
    if (sg[1:] == g0_solvent[1:]).all():
      if sg[0] == SYM_P:  # Energized molecule in solvent.
        p0r[n] = (1-tape_fraction) * powered_fraction
      elif sg[0] == SYM_S:
        # Just solvent.
        p0r[n] = (1-tape_fraction) * (1 - powered_fraction * cl_k)
    elif (sg <= SYM_O).all():  # On-tape.
      if random01:
        if sg[0] == SYM_A and (sg[1:] >= SYM_I).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction * 0.5**(cl_k-1)
        elif (sg >= SYM_I).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k) * 0.5**cl_k
      else:  # Only zeros and A-cursors on tape.
        if sg[0] == SYM_A and (sg[1:] == SYM_O).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction
        elif (sg == SYM_O).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k)
  return p0


p0_a = get_p0(powered_fraction=0.04)

if 'do_check_p0' and False:
  # Disabled by default. We can enable this to verify that the
  # initial-state is compatible with describing a Markov process. For
  # our parameters, the check succeeds, but takes some time (and a
  # nontrivial amount of RAM).
  delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0_a)
  if delta > 1e-10:
    raise ValueError('Impossible p0.')


p0_b = get_p0(powered_fraction=0.01)  # "Starved"


ode_ts = numpy.linspace(0, 2000.0, 2001)
# We also should verify that nothing changes in the very long run.
# (This is indeed the case).
# ode_ts = numpy.linspace(0, 50000.0, 2001)

if True:
  for (p0, filename) in ((p0_a, 'ex4_chemical_turing_a.pdf'),
                         (p0_b, 'ex4_chemical_turing_b.pdf')):
    ode_ys = markov_tapes.ode_integrate_ivp(
      tag=TAG,
      size_a=SIZE_A, cl_k=CL_K,
      p0=p0,
      ts=ode_ts,
      debug=_DEBUG,
      ivp_kwargs=dict(rtol=1e-13, atol=1e-13, method='DOP853')
    )
    ####
    fig = pyplot.figure(figsize=(16, 8))
    ax = fig.gca()
    ax.grid()
    def get_seq_prob(ode_ys, seq):
      return [markov_tapes.seq_prob(spd.reshape(*[SIZE_A]*CL_K), seq)[0]
              for spd in ode_ys]
    def plot_seq_prob(ode_ys, ts, seq, style, label, **extra):
      ys = get_seq_prob(ode_ys, seq)
      ax.plot(ts[1:], (1e-100 + numpy.log(ys[1:])) / numpy.log(10),
              style, label=label, **extra)
      print(f'{label}: p_final={ys[-1]}')
    plot_seq_prob(ode_ys, ode_ts, [5, 0, 5, 5, 5], '-k', label='p(OAOOO)')
    plot_seq_prob(ode_ys, ode_ts, [5, 4, 1, 5, 5], '-b', label='p(OIBOO)')
    plot_seq_prob(ode_ys, ode_ts, [5, 4, 1, 4, 5], '--b', label='p(OIBIO)')    
    plot_seq_prob(ode_ys, ode_ts, [5, 4, 5, 2, 5], '-m', label='p(OIOCO)')
    plot_seq_prob(ode_ys, ode_ts, [5, 4, 5, 2, 4], '--m', label='p(OIOCI)')    
    plot_seq_prob(ode_ys, ode_ts, [5, 4, 5, 4, 3], '-r', label='p(OIOID)')
    plot_seq_prob(ode_ys, ode_ts, [6], ':k',
                  label='p(P)')
    plot_seq_prob(ode_ys, ode_ts, [7], ':b',
                  label='p(X)')
    # Total cursor
    c_tot = sum(numpy.asarray(get_seq_prob(ode_ys, seq))
                for seq in [[0], [1], [2], [3]])
    ax.plot(ode_ts[1:], numpy.log(1e-100 + c_tot[1:]) / numpy.log(10),
            '--r', label='{total cursor}')
    ax.set_ylabel(r'$\log_{10}(p)$')
    ax.set_xlabel('time')
    ax.legend(loc='best')
    fig.savefig(filename)
    fig.show()

## The p0_a scenario gives us at t=t_final:
#
# p(OAOOO): p_final=1.069972289390935e-08
# p(OIBOO): p_final=6.515573824924313e-07
# p(OIBIO): p_final=6.515311604360241e-07
# p(OIOCO): p_final=3.968674272397802e-05
# p(OIOCI): p_final=3.968643987041947e-05
# p(OIOID): p_final=0.00241751541540069
# p(P): p_final=0.02258485544510012
# p(X): p_final=0.007415144554899872
#
## For the p0_b scenario, we find at t=t_final:
#
# p(OAOOO): p_final=0.00012550563638350954
# p(OIBOO): p_final=0.00031502540335240174
# p(OIBIO): p_final=5.084130198577003e-05
# p(OIOCO): p_final=0.0005186964734668385
# p(OIOCI): p_final=9.96749791258151e-05
# p(OIOID): p_final=0.0013280547249873754
# p(P): p_final=0.0019018941966848447
# p(X): p_final=0.005598105803315155


==> anc/code/examples/ex4var1_chemical_turing.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Chemical Turing Machine example

Alphabet is: #(A B C D I O P X S)

Execute as e.g.: PYTHONPATH=../framework python3 ex4var1_chemical_turing.py
"""


import itertools
import markov_tapes

import numpy

import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


# _DEBUG = False
_DEBUG = True
SIZE_A, CL_K = 9, 5
TAG = 'ex4var1-chemical-turing'

fn_dy_dt = markov_tapes.get_dy_dt(
  tag=TAG,
  size_a=SIZE_A, cl_k=CL_K, debug=_DEBUG)


def get_p0(cl_k=CL_K,
           tape_fraction=0.25,
           # We need to supply only a limited amount of "powered" stuff
           # due to the competition with fixation.
           cursor_fraction=0.01,
           # With powered_fraction == cursor_fraction, we would have
           # just enough oomph to finish every calculation, except for
           # entropy, due to tape_fraction=1/4.  We need some excess,
           # but not too much, to not stabilize the A-state too much.
           powered_fraction=0.05,
           random01=False
           ):
  SYM_A, SYM_B, SYM_C, SYM_D, SYM_I, SYM_O, SYM_P, SYM_X, SYM_S = range(9)
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  p0r = p0.ravel()
  g0_solvent = numpy.full([cl_k], fill_value=SYM_S)
  for n, group in enumerate(itertools.product(range(SIZE_A), repeat=cl_k)):
    sg = numpy.array(sorted(group))
    if (sg[1:] == g0_solvent[1:]).all():
      if sg[0] == SYM_P:  # Energized molecule in solvent.
        p0r[n] = (1-tape_fraction) * powered_fraction
      elif sg[0] == SYM_S:
        # Just solvent.
        p0r[n] = (1-tape_fraction) * (1 - powered_fraction * cl_k)
    elif (sg <= SYM_O).all():  # On-tape.
      if random01:
        if sg[0] == SYM_A and (sg[1:] >= SYM_I).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction * 0.5**(cl_k-1)
        elif (sg >= SYM_I).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k) * 0.5**cl_k
      else:  # Only zeros and A-cursors on tape.
        if sg[0] == SYM_A and (sg[1:] == SYM_O).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction
        elif (sg == SYM_O).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k)
  return p0


p0 = get_p0(cursor_fraction=0.001, powered_fraction=0.05, random01=True)

if 'do_check_p0' and False:
  # Disabled by default. We can enable this to verify that the
  # initial-state is compatible with describing a Markov process. For
  # our parameters, the check succeeds, but takes some time (and a
  # nontrivial amounts of RAM).
  delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0_a)
  if delta > 1e-10:
    raise ValueError('Impossible p0.')


ode_ts = numpy.linspace(0, 2000.0, 2001)


if True:
  ode_ys = markov_tapes.ode_integrate_ivp(
    tag=TAG,
    size_a=SIZE_A, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    debug=_DEBUG,
    ivp_kwargs=dict(rtol=1e-13, atol=1e-13, method='DOP853')
  )
  ####
  fig = pyplot.figure(figsize=(16, 8))
  ax = fig.gca()
  ax.grid()
  def get_seq_prob(ode_ys, seq):
    return [markov_tapes.seq_prob(spd.reshape(*[SIZE_A]*CL_K), seq)[0]
            for spd in ode_ys]
  def plot_seq_prob(ode_ys, ts, seq, style, label, **extra):
    ys = get_seq_prob(ode_ys, seq)
    ax.plot(ts[1:], (1e-100 + numpy.log(ys[1:])) / numpy.log(10),
            style, label=label, **extra)
    print(f'{label}: p_final={ys[-1]}')
  plot_seq_prob(ode_ys, ode_ts, [0], '-k', label='p(A)')
  plot_seq_prob(ode_ys, ode_ts, [1], '-b', label='p(B)')
  plot_seq_prob(ode_ys, ode_ts, [2], '-m', label='p(C)')    
  plot_seq_prob(ode_ys, ode_ts, [3], '-r', label='p(D)')
  plot_seq_prob(ode_ys, ode_ts, [4, 5, 4, 3], '--r', label='p(IOID)', linewidth=3)
  plot_seq_prob(ode_ys, ode_ts, [6], ':k',
                label='p(P)')
  plot_seq_prob(ode_ys, ode_ts, [7], ':b',
                label='p(X)')
  # Total cursor
  c_tot = sum(numpy.asarray(get_seq_prob(ode_ys, seq))
              for seq in [[0], [1], [2], [3]])
  ax.plot(ode_ts[1:], numpy.log(1e-100 + c_tot[1:]) / numpy.log(10),
          ':m', label='{total cursor}')
  ax.set_ylabel(r'$\log_{10}(p)$')
  ax.set_xlabel('time')
  ax.legend(loc='best')
  fig.savefig('ex4var1_chemical_turing.pdf')
  fig.show()
  # Entropy
  entropies = [markov_tapes.markov_entropy(ys.reshape([SIZE_A]*CL_K))
               for ys in ode_ys]
  print('S_initial: {entropies[0]}, S_final: '
        f'{entropies[-1]}, '
        f'S_delta: {entropies[-1]-entropies[0]}')
  fig_S = pyplot.figure(figsize=(16, 8))
  ax_S = fig_S.gca()
  ax_S.plot(ode_ts, entropies, '-k')
  ax_S.set_ylabel('Markov entropy')
  ax_S.set_xlabel('time')
  ax_S.grid()
  fig_S.savefig('ex4var1_chemical_turing_s.pdf')
  fig_S.show()

  


==> anc/code/examples/ex4var2_chemical_turing.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Chemical Turing Machine example

Alphabet is: #(A B C D I O P X S E)

Execute as e.g.: PYTHONPATH=../framework python3 ex4var2_chemical_turing.py
"""


import itertools
import os
import time

import markov_tapes

import numpy

import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


# _DEBUG = False
_DEBUG = True
SIZE_A, CL_K = 10, 5
# SIZE_A, CL_K = 10, 4
TAG = 'ex4var2-chemical-turing'
DATA_FILENAME = 'ex4var2.npz'

fn_dy_dt = markov_tapes.get_dy_dt(
  tag=TAG,
  size_a=SIZE_A, cl_k=CL_K, debug=_DEBUG)


def get_p0(cl_k=CL_K,
           tape_fraction=0.25,
           # We need to supply only a limited amount of "powered" stuff
           # due to the competition with fixation.
           cursor_fraction=0.03,
           powered_fraction=0.06,
           random01=False
           ):
  SYM_A, SYM_B, SYM_C, SYM_D, SYM_I, SYM_O, SYM_P, SYM_X, SYM_S, SYM_E = range(10)
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  p0r = p0.ravel()
  g0_solvent = numpy.full([cl_k], fill_value=SYM_S)
  for n, group in enumerate(itertools.product(range(SIZE_A), repeat=cl_k)):
    sg = numpy.array(sorted(group))
    if (sg[1:] == g0_solvent[1:]).all():
      if sg[0] == SYM_P:  # Energized molecule in solvent.
        p0r[n] = (1-tape_fraction) * powered_fraction
      elif sg[0] == SYM_S:
        # Just solvent.
        p0r[n] = (1-tape_fraction) * (1 - powered_fraction * cl_k)
    elif (sg <= SYM_O).all():  # On-tape.
      if random01:
        if sg[0] == SYM_A and (sg[1:] >= SYM_I).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction * 0.5**(cl_k-1)
        elif (sg >= SYM_I).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k) * 0.5**cl_k
      else:  # Only zeros and A-cursors on tape.
        if sg[0] == SYM_A and (sg[1:] == SYM_O).all():
          # Cursor on tape
          p0r[n] = tape_fraction * cursor_fraction
        elif (sg == SYM_O).all():
          # Just tape.
          p0r[n] = tape_fraction * (1 - cursor_fraction * cl_k)
  return p0


# DDD Initially, evaluator-molecules are only in solution.
def get_p0e(cl_k=CL_K,
            tape_fraction=0.25,
            # We need to supply only a limited amount of "powered" stuff
            # due to the competition with fixation.
            cursor_fraction=0.04,
            powered_fraction=0.1,
            random01=False
            ):
  SYM_A, SYM_B, SYM_C, SYM_D, SYM_I, SYM_O, SYM_P, SYM_X, SYM_S, SYM_E = range(10)
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  p0r = p0.ravel()
  g0_solvent = numpy.full([cl_k], fill_value=SYM_S)
  for n, group in enumerate(itertools.product(range(SIZE_A), repeat=cl_k)):
    sg = numpy.array(sorted(group))
    if (sg == SYM_S).all():
      p0r[n] = (1-tape_fraction) * (1 - powered_fraction * cl_k - cursor_fraction * cl_k)
    elif (sg[1:] == SYM_S).all() and sg[0] == SYM_P:
        p0r[n] = (1-tape_fraction) * powered_fraction
    elif (sg[:-1] == SYM_S).all() and sg[-1] == SYM_E:
        p0r[n] = (1-tape_fraction) * cursor_fraction
    elif (sg <= SYM_O).all():  # On-tape.
      if random01:
        if (sg >= SYM_I).all():
          # Just tape.
          p0r[n] = tape_fraction * 0.5**cl_k
      elif (sg == SYM_O).all():  # Only zeros on tape.
          p0r[n] = tape_fraction
  return p0


p0 = get_p0e()


if 'do_check_p0' and False:
  # Disabled by default. We can enable this to verify that the
  # initial-state is compatible with describing a Markov process. For
  # our parameters, the check succeeds, but takes some time (and a
  # nontrivial amount of RAM).
  delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0)
  if delta > 1e-6:
    raise ValueError('Impossible p0.')


ode_ts = numpy.linspace(0, 10000.0, 5001)

if not os.access(DATA_FILENAME, os.R_OK):
  # Making the costly computation idempotent.
  t0 = time.monotonic()
  ode_ys = markov_tapes.ode_integrate_ivp(
    tag=TAG,
    size_a=SIZE_A, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    debug=_DEBUG,
    # f1:
    # mv ex4var2.npz ex4var2f1.npz
    # ivp_kwargs=dict(rtol=1e-11, atol=1e-11, method='DOP853')
    # f2:
    # ivp_kwargs=dict(rtol=1.5e-11, atol=1.5e-11, method='DOP853')
    # f3:
    # ivp_kwargs=dict(rtol=2e-11, atol=2e-11, method='DOP853')
    ivp_kwargs=dict(rtol=1e-11, atol=1e-11, method='DOP853')
  )
  numpy.savez_compressed(DATA_FILENAME, ode_ys=ode_ys)

if True:
  ode_ys = numpy.load(DATA_FILENAME)['ode_ys']
  fig = pyplot.figure(figsize=(16, 8))
  ax = fig.gca()
  ax.grid()
  def get_seq_prob(ode_ys, seq):
    return [markov_tapes.seq_prob(spd.reshape(*[SIZE_A]*CL_K), seq)[0]
            for spd in ode_ys]
  def plot_seq_prob(ode_ys, ts, seq, style, label, offset=0, **extra):
    ys = get_seq_prob(ode_ys, seq)
    ax.plot(numpy.log(ts[1:]) / numpy.log(10),
            offset + (1e-100 + numpy.log(ys[1:])) / numpy.log(10),
            style, label=label, **extra)
    print(f'{label}: p_final={ys[-1]}')
  plot_seq_prob(ode_ys, ode_ts, [0], '-k', label='p(A)')
  plot_seq_prob(ode_ys, ode_ts, [1], '-b', label='p(B)')
  plot_seq_prob(ode_ys, ode_ts, [2], '-m', label='p(C)')    
  plot_seq_prob(ode_ys, ode_ts, [3], '-r', label='p(D)')
  plot_seq_prob(ode_ys, ode_ts, [4, 5, 4, 3], '--r', label='p(IOID)', linewidth=3)
  plot_seq_prob(ode_ys, ode_ts, [5, 4, 5, 4, 5], '--k', label='p(OIOIO)', linewidth=3)
  # plot_seq_prob(ode_ys, ode_ts, [4, 5, 4], '--b', label='p(IOI)', linewidth=3)
  # plot_seq_prob(ode_ys, ode_ts, [4, 4, 4], '-g', label='p(III)', linewidth=3)
  plot_seq_prob(ode_ys, ode_ts, [4, 4, 4, 4], '--g', label='p(IIII)', linewidth=3)    
  plot_seq_prob(ode_ys, ode_ts, [6], '-.k', label='p(P)')
  plot_seq_prob(ode_ys, ode_ts, [7], '-.b', label='p(X)')
  plot_seq_prob(ode_ys, ode_ts, [9], '-.g', label='p(E)')
  # Total cursor
  c_tot = sum(numpy.asarray(get_seq_prob(ode_ys, seq))
              for seq in [[0], [1], [2], [3]])
  ax.plot(numpy.log(ode_ts[1:]) / numpy.log(10),
          numpy.log(1e-100 + c_tot[1:]) / numpy.log(10),
          '-.m', label='{total cursor}')
  ax.set_ylabel(r'$\log_{10}(p)$')
  ax.set_xlabel(r'$\log_{10}$(time)')
  ax.legend(loc='best')
  fig.savefig('ex4var2_chemical_turing.pdf')
  fig.show()


==> anc/code/examples/ex5_msrtf_machine.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Simple Machine Language Example

Alphabet is: #(M S R T F)

Execute as e.g.: PYTHONPATH=../framework python3 ex5_msrtf_machine.py
"""


import itertools
import os
import markov_tapes

import numpy

import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


_DEBUG = True
SIZE_A, CL_K = 5, 5
TAG = 'ex5-msrtf-machine'
DATA_FILENAME = 'ex5_msrtf.npz'

fn_dy_dt = markov_tapes.get_dy_dt(
  tag=TAG,
  size_a=SIZE_A, cl_k=CL_K, debug=_DEBUG)


def get_p0(cl_k=CL_K):
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  # First three symbols have equal probability, others have zero probability.
  p0[(slice(0, 3),)*CL_K] = 3.0**(-cl_k)
  return p0


p0 = get_p0()


delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0)
if delta > 1e-10:
    raise ValueError('Impossible p0.')


ode_ts = numpy.linspace(0, 500.0, 4001)


if not os.access(DATA_FILENAME, os.R_OK):
  ode_ys = markov_tapes.ode_integrate_ivp(
    tag=TAG,
    size_a=SIZE_A, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    debug=_DEBUG,
    ivp_kwargs=dict(rtol=1e-13, atol=1e-13, method='DOP853')
  )
  numpy.savez_compressed(DATA_FILENAME, ode_ys=ode_ys)


if True:
  ode_ys = numpy.load(DATA_FILENAME)['ode_ys']
  fig = pyplot.figure(figsize=(16, 8))
  ax = fig.gca()
  ax.grid()
  def get_seq_prob(ode_ys, seq):
    return [markov_tapes.seq_prob(spd.reshape(*[SIZE_A]*CL_K), seq)[0]
            for spd in ode_ys]
  def plot_seq_prob(ode_ys, ts, seq, style, label, **extra):
    ys = get_seq_prob(ode_ys, seq)
    ax.plot(ts[1:], ys[1:], style, label=label, **extra)
    print(f'{label}: p_final={ys[-1]}')
  plot_seq_prob(ode_ys, ode_ts, [1, 4, 3, 0], '-k', label='p(SFTM)')
  plot_seq_prob(ode_ys, ode_ts, [1, 3, 0, 1], '-b', label='p(STMS)')
  plot_seq_prob(ode_ys, ode_ts, [0, 0, 0, 0], '-r', label='p(MMMM)')    
  plot_seq_prob(ode_ys, ode_ts, [2, 2, 2, 2], '--r', label='p(RRRR)')
  plot_seq_prob(ode_ys, ode_ts, [0, 2, 0, 0], '-m', label='p(MRMM)')
  plot_seq_prob(ode_ys, ode_ts, [0, 1, 2, 3], '--m', label='p(MSRT)')
  plot_seq_prob(ode_ys/50, ode_ts, [0], ':k', label='p(M)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [1], ':b', label='p(S)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [2], ':c', label='p(R)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [3], ':r', label='p(T)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [4], ':m', label='p(F)/50')
  ax.set_ylabel('probability')
  ax.set_xlabel('time')
  ax.legend(loc='best')
  fig.savefig('ex5_msrtf.pdf')
  fig.show()


==> anc/code/examples/ex5var1_msrtf_machine.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Simple Machine Language Example

Alphabet is: #(M S R T F)

Execute as e.g.: PYTHONPATH=../framework python3 ex5var1_msrtf_machine.py
"""


import itertools
import os
import markov_tapes

import numpy

import matplotlib
from matplotlib import pyplot

matplotlib.rcParams.update({'font.size': 18})


_DEBUG = True
SIZE_A, CL_K = 5, 5
TAG = 'ex5var1-msrtf-machine'
DATA_FILENAME = 'ex5var1_msrtf.npz'

fn_dy_dt = markov_tapes.get_dy_dt(
  tag=TAG,
  size_a=SIZE_A, cl_k=CL_K, debug=_DEBUG)


def get_p0(cl_k=CL_K):
  p0 = numpy.zeros([SIZE_A]*cl_k, dtype=numpy.float64)
  # First three symbols have equal probability, others have zero probability.
  p0[(slice(0, 3),)*CL_K] = 3.0**(-cl_k)
  return p0


p0 = get_p0()


delta, eigenspace = markov_tapes.get_ctm_eigenvalue1_eigenspace(p0)
if delta > 1e-10:
    raise ValueError('Impossible p0.')


ode_ts = numpy.linspace(0, 80.0, 1001)


if not os.access(DATA_FILENAME, os.R_OK):
  ode_ys = markov_tapes.ode_integrate_ivp(
    tag=TAG,
    size_a=SIZE_A, cl_k=CL_K,
    p0=p0,
    ts=ode_ts,
    debug=_DEBUG,
    ivp_kwargs=dict(rtol=1e-13, atol=1e-13, method='DOP853')
  )
  numpy.savez_compressed(DATA_FILENAME, ode_ys=ode_ys)


if True:
  ode_ys = numpy.load(DATA_FILENAME)['ode_ys']
  fig = pyplot.figure(figsize=(16, 8))
  ax = fig.gca()
  ax.grid()
  def get_seq_prob(ode_ys, seq):
    return [markov_tapes.seq_prob(spd.reshape(*[SIZE_A]*CL_K), seq)[0]
            for spd in ode_ys]
  def plot_seq_prob(ode_ys, ts, seq, style, label, **extra):
    ys = get_seq_prob(ode_ys, seq)
    ax.plot(ts[1:], ys[1:], style, label=label, **extra)
    print(f'{label}: p_final={ys[-1]}')
  plot_seq_prob(ode_ys, ode_ts, [1, 4, 3, 0], '-k', label='p(SFTM)')
  plot_seq_prob(ode_ys, ode_ts, [1, 3, 0, 1], '-b', label='p(STMS)')
  plot_seq_prob(ode_ys, ode_ts, [0, 0, 0, 0], '-r', label='p(MMMM)')    
  plot_seq_prob(ode_ys, ode_ts, [2, 2, 2, 2], '--r', label='p(RRRR)')
  plot_seq_prob(ode_ys, ode_ts, [0, 2, 0, 0], '-m', label='p(MRMM)')
  plot_seq_prob(ode_ys, ode_ts, [0, 1, 2, 3], '--m', label='p(MSRT)')
  plot_seq_prob(ode_ys/50, ode_ts, [0], ':k', label='p(M)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [1], ':b', label='p(S)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [2], ':c', label='p(R)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [3], ':r', label='p(T)/50')
  plot_seq_prob(ode_ys/50, ode_ts, [4], ':m', label='p(F)/50')
  ax.set_ylabel('probability')
  ax.set_xlabel('time')
  ax.legend(loc='right')
  prob_seq4 = ode_ys[-1].reshape([5]*5).sum(axis=-1)
  n_relevant = [numpy.argmin(prob_seq4.ravel()),
                numpy.argmax(prob_seq4.ravel())]
  for n in n_relevant:
    print([[(n // 5**k) % 5 for k in reversed(range(4))] for n in [0, 241]],
          prob_seq4.ravel()[n])
  fig.savefig('ex5var1_msrtf.pdf')
  fig.show()


==> anc/code/framework/MAKE.sh <==
#!/bin/bash

# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


# Simplistic bare-bones build script.
# More sophisticated settings would use some Makefile or BUILD rule -
# for this work, we want to do without any such additional tool
# dependency and show the basic steps that need to be done.

gambit_so=libgambit.so

if [ ! -r "${gambit_so}" ] ; then
    echo "Library ${gambit_so} not found in current directory. Trying to use 'locate'."
    candidate=$(locate libgambit.so |
                    while read -r f; do
                        if [ ! -L "${f}" ] ; then echo -n "$f" ; break ; fi
                    done)
    read -r -p "Symlink ${candidate} -> ${gambit_so}? (y/N) " yn
    case "${yn}" in
        y|Y)
            ln -s "${candidate}" "${gambit_so}"
            ;;
        *)
            ;;
    esac
fi


echo "*** (re)building tapes_py_interface.so ***"
rm 2>&1 >/dev/null -f tapes_py_interface{.so,.scm~,.c,_.c} || /bin/true
gsc -link tapes_py_interface
gcc -shared -fPIC -O2 -o tapes_py_interface.so \
    tapes_py_interface_c_glue.c tapes_py_interface.c tapes_py_interface_.c \
    -L. -lgambit


==> anc/code/framework/gambit_macros.scm <==
;;;; Copyright 2025 Google LLC
;;;; 
;;;; Licensed under the Apache License, Version 2.0 (the "License");
;;;; you may not use this file except in compliance with the License.
;;;; You may obtain a copy of the License at
;;;; 
;;;;     https://www.apache.org/licenses/LICENSE-2.0
;;;; 
;;;; Unless required by applicable law or agreed to in writing, software
;;;; distributed under the License is distributed on an "AS IS" BASIS,
;;;; WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
;;;; See the License for the specific language governing permissions and
;;;; limitations under the License.


;; Gambit uses its own (define-macro ...), which looks a lot like
;; Common Lisp's DEFMACRO, but does not support define-syntax
;; out of the box.
;;
;; So, we provide alternative macro definitions here.

(define-macro (n-times sym-and-end . body)
  (let ((sym-n (car sym-and-end))
        (end (cadr sym-and-end))
        (gs-end (gensym 'gs-end))
        (gs-loop (gensym 'gs-loop)))
    `(let ((,gs-end ,end))
       (let ,gs-loop ((,sym-n 0))
            (if (< ,sym-n ,gs-end)
                (begin
                  (begin . ,body)
                  (,gs-loop (+ 1 ,sym-n)))
                #t)))))

(define-macro (check-tag sym x)
  (let ((gs-x (gensym 'gs-x)))
    `(let ((,gs-x ,x))
       (if (not (and (vector? ,gs-x)
                     (>= (vector-length ,gs-x) 1)
                     (eq? (vector-ref ,gs-x 0) ,sym)))
           (error "Expected tag:" ,sym ,gs-x)
           #t))))

(define-macro (defobj name-tag-x-rest . body)
  (let ((name (car name-tag-x-rest))
        (tag (cadr name-tag-x-rest))
        (x (caddr name-tag-x-rest))
        (rest (cdddr name-tag-x-rest)))
    `(define (,name ,x . ,rest)
       (check-tag ,tag ,x) . ,body)))


;;;; === Specialized Vector Representations ===
;;
;; For Gambit, we use the specialised f64vector vectors.
(define make-fp-vector make-f64vector)
(define fp-vector f64vector)
(define fp-vector-length f64vector-length)
(define fp-vector-ref f64vector-ref)
(define fp-vector-set! f64vector-set!)

(define make-u16-vector make-u16vector)
(define u16-vector u16vector)
(define u16-vector-length u16vector-length)
(define u16-vector-ref u16vector-ref)
(define u16-vector-set! u16vector-set!)


;; Wrapper for fn-eval definition that provides tape-get-sym / tape-set-sym!
;; and also tape-get / tape-set!
;; We can then do:
;; (define fn-eval (tape-evaluator #(A B) ...body...))

;; We need helpers to get vector-choose args from the more convenient choose args.
(define (probs-from-weights-and-options-1 n list-weight+option)
  (let ((result (make-vector n))
        (total-weight
         (let loop ((total 0) (todo list-weight+option))
           (if (null? todo)
               total
               (loop (+ total (caar todo)) (cdr todo))))))
    (let loop ((k 0) (todo list-weight+option))
      (if (null? todo)
          result
          (begin
            (vector-set! result k (/ (caar todo) total-weight))
            (loop (+ 1 k) (cdr todo)))))))


(define (options-from-weights-and-options-1 n list-weight+option)
  (let ((result (make-vector n)))
    (let loop ((k 0) (todo list-weight+option))
      (if (= k n) result
          (begin
            (vector-set! result k (cadar todo))
            (loop (+ 1 k) (cdr todo)))))))

    
(define-macro (tape-evaluator symbols . body)
  (let ((g-symbols (gensym 'g-symbols))
        (g-index-by-symbol (gensym 'g-index-by-symbol))
        (g-loop (gensym 'loop))
        (g-k (gensym 'k))
        )
    `(let* ((,g-symbols ,symbols)
            (,g-index-by-symbol (make-table)))
       ;; Populating the index-by-symbol table.
       (let ,g-loop ((,g-k (- (vector-length ,g-symbols) 1)))
            (table-set! ,g-index-by-symbol (vector-ref ,g-symbols ,g-k) ,g-k)
            (if (>= ,g-k 1) (,g-loop (- ,g-k 1))))
       (lambda (tape-get tape-set! vector-choose)
         ;; No risk of any symbol clash here.
         (let ((tape-get-sym
                (lambda (data-tape? index)
                  (vector-ref ,g-symbols (tape-get data-tape? index))))
               (tape-set-sym!
                (lambda (data-tape? index sym)
                  (tape-set! data-tape? index (table-ref ,g-index-by-symbol sym))))
               (choose
                (lambda (list-weight+option)
                  (let ((n (length list-weight+option)))
                    (vector-choose
                     (probs-from-weights-and-options-1 n list-weight+option)
                     (options-from-weights-and-options-1 n list-weight+option))))))
           . ,body)))))


==> anc/code/framework/markov_tapes.py <==
# Copyright 2025 Google LLC
# 
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
# 
#     https://www.apache.org/licenses/LICENSE-2.0
# 
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Interfacing compiled Gambit-C code."""


# Ideally, a Python/C-interface is built such that even providing bad
# arguments from the Python side cannot crash the process.
#
# This generally requires dynamic PyObject type checking in C code.
#
# Here, we instead go with "users must not interfere with the contents
# of this module, since doing so may endanger memory-correctness",
# since this simplifies the code.

import atexit
import ctypes
import itertools
import os
import sys
import types

import numpy
import scipy.integrate


IS_DEBUG = bool(int(os.getenv('MARKOV_TAPES_DEBUG', '0')))

u_lib = ctypes.CDLL(os.path.join(os.path.dirname(__file__),
                                 'tapes_py_interface.so'))

u_lib.setup_gambit.restype = ctypes.c_void_p
u_lib.setup_gambit.argtypes = []

u_lib.cleanup_gambit.restype = None
u_lib.cleanup_gambit.argtypes = [ctypes.c_void_p]

u_lib.c_register_problems.restype = ctypes.c_int64
u_lib.c_register_problems.argtypes = [ctypes.c_int64]


u_lib.c_compute_dy_dt.restype = None
u_lib.c_compute_dy_dt.argtypes = [ctypes.c_void_p,
                                  ctypes.c_int64, ctypes.c_int64,
                                  ctypes.c_void_p, ctypes.c_void_p]

def init_gambit():
  """Initializes the Gambit-C runtime."""
  # TODO: Depending on how Gambit-C is exited (especially after an error that
  # opens the Gambit REPL), the process may segfault. See if this can be fixed.
  if IS_DEBUG:
    print('DEBUG: initializing gambit.', file=sys.stderr, flush=True)
  gambit = u_lib.setup_gambit()
  def _cleanup_gambit():
    if IS_DEBUG:
      print('DEBUG: cleanup gambit.', file=sys.stderr, flush=True)
    u_lib.cleanup_gambit(gambit)
  atexit.register(_cleanup_gambit)
  if IS_DEBUG:
    print('DEBUG: registering problems.', file=sys.stderr, flush=True)
  if 124 != u_lib.c_register_problems(123):
    # The `c_register_problems` function has "canary" behavior and returns
    # one more than its input. If this does not work, something is off
    # with the Scheme<->C interface, such as misaligned data-marshalling.
    raise ValueError('Registering problems failed.')


### Helpers

def mpp_from_spd(spd, eps=None):
  """Computes Markov Process Parameters from Sequence Probability Distribution.
 
  Args:
    spd: numpy ArrayLike of shape `B+(N,)*k`, where `N` is th alphabet size,
      `B` is a shape-prefix (such as for batch indices), and `spd[b + indices]`
      is the probability to find the sequence denoted by the `k`-index-tuple
      `indices` when probing a tape at a random position and reading `k` symbols
      in total, while `b` is an index-prefix. 
    eps: Optional offset to add to subsequence probabilities to handle cases
      with an impossible prefix, i.e. p({prefix} + (s,)) = 0 for all s.
      In this case, it is better to have each follow-up symbol have the same
      probability than encountering division-by-zero. If `None`, a default is
      used that is a positive offset far smaller than float64 ulp(1).
  
  Returns:
    numpy.ndarray `r` of same shape as `spd` where `r[prefix + (s,)]` with a
    (k-1)-index-tuple `prefix` is the probability for the sequence denoted by
    `prefix` to be followed by `s`.
  """
  if eps is None: eps = 1e-100
  spd_normalized = numpy.clip(
    numpy.asarray(spd).astype(numpy.float64), eps, 1)
  return spd_normalized / spd_normalized.sum(axis=-1, keepdims=True)


def ctm_from_mpp(num_alphabet, num_context, mpp):
  """Computes a Context Transfer Matrix from Markov Process Parameters.

  Args:
    num_alphabet: Number of symbols in the alphabet.
    num_context: length of the context-prefix subsequence from which
      the next symbol's probability is determined.
    mpp: [num_alphabet]*(num_context+1) numpy.ndarray such that
      `mpp[*prefix, i]` is the probability for the symbol-index
      sequence `prefix` to be followed by the symbol with index `i`.

  Returns:
    [num_alphabet**num_context, num_alphabet**num_context]-ndarray
    with prefix-index-sequence transition probabilities.
  """
  result = numpy.zeros([num_alphabet ** num_context] * 2)
  result_stepwise = result.reshape([num_alphabet] * (2 * num_context))
  mp_stepwise = mpp.reshape([num_alphabet] * (1 + num_context))
  # There may be more elegant ways to express this multiindex operation,
  # but this is likely clearest:
  for indices in itertools.product(range(num_alphabet), repeat=num_context + 1):
    prob = mp_stepwise[indices]
    result_stepwise[indices[1:] + indices[:-1]] += prob
  return result


def get_ctm_eigenvalue1_eigenspace(spd,
                                   eps_mpp=None,
                                   eps=1e-7):
  """Computes the eigenvalue=1 transfer matrix eigenspace.

  Args:
    spd: sequence probability distribution, as for `mpp_from_spd()`.
    eps_mpp: `eps`-parameter for `mpp_from_spd()`.
    eps: Maximal magnitude-deviation of the eigenvalue from 1,
      or maximal deviation between left and right marginals of `spd`.

  Returns:
    If left and right marginals are compatible, a pair
    `(deviation, eigenspace)`, where `deviation` is the least-squares
    distance for obtaining the original `spd` as a linear combination of
    eigenvalue-1 eigenvectors, and `eigenspace` is a
    `[num_alphabet**num_context, dim_eigenspace]-numpy.ndarray` where each
    column-vector is a generalized eigenvalue-1-eigenspace basis vector.
    If they are not, returns `(marginals_distance, None)`
  Raises:
    ValueError: If marginal subsequence-probabilities over leading and trailing
      index differ by more than `eps`.
  """
  spd = numpy.asarray(spd, dtype=numpy.float64)
  num_alphabet = spd.shape[0]
  num_context = spd.ndim - 1
  spd_marginal_right = spd.sum(axis=-1)
  spd_marginal_left = spd.sum(axis=0)
  marginal_distance = numpy.linalg.norm(spd_marginal_right.ravel() -
                                        spd_marginal_left.ravel())
  if not marginal_distance <= eps:
    return marginal_distance, None
  mpp = mpp_from_spd(spd, eps=eps_mpp)
  ctm = ctm_from_mpp(num_alphabet, num_context, mpp)
  # Need .eig() since in general ctm != ctm.T  
  eigvals, eigvecs = numpy.linalg.eig(ctm)
  good_eigvals = abs(eigvals - 1.0) <= eps
  eigenspace = eigvecs[:, good_eigvals]
  coeffs, residuals, *_ = numpy.linalg.lstsq(eigenspace,
                                             spd_marginal_left.ravel(),
                                             rcond=None)
  # Residuals are squares-of-coordinate-distances.
  return numpy.linalg.norm(residuals**.5), eigenspace


def markov_entropy(spd):
  """Computes the Markov chain entropy of the subseq p.d."""
  # See: https://en.wikipedia.org/wiki/Entropy_rate
  eps = 1e-280
  spd_normalized = numpy.clip(
    numpy.asarray(spd).astype(numpy.float64), eps, 1)
  spd_reduced = spd_normalized.sum(axis=-1)
  p_conditional = spd_normalized / spd_reduced[..., numpy.newaxis]
  return (-p_conditional * numpy.log(p_conditional)
          ).sum(axis=-1).ravel().dot(spd_reduced.ravel())


def seq_prob(spd, seq, *,
             num_prefix_indices=0, eps=None,
             mpp=None, want_mpp=False):
  """Computes the probability of a sequence given a probability distribution.

  Args:
    spd: sequence probability distribution, as for `mpp_from_spd()`.
    seq: symbol-sequence to compute the probability for.
    num_prefix_indices: Number of leading non-sequence indices on the
      subsequence probability distribution (such as: a single time-step index).
    eps: Epsilon to use for `mpp_from_spd()`.
    mpp: `None` or Markov process parameters. If `None`, these will be
      (re-)computed from `spd`. (Providing this parameter can speed up
      re-evaluation.)
    want_mpp: Whether Markov process parameters should be returned.

  Returns:
    A pair `(probability, mpp)`, where `probability` is the
    subsequence-probability (with `num_prefix_indices` many
    inert prefix-indices), and `mpp` are the Markov process
    parameters - either as provided or as computed via
    `mpp_from_spd()`.
  """
  spd = numpy.asarray(spd, dtype=numpy.float64)
  num_sequence_indices = spd.ndim - num_prefix_indices
  num_excess_sequence_indices = num_sequence_indices - len(seq)
  if num_excess_sequence_indices >= 0:
   # We have sufficiently many indices to satisfy the request.
   return (
     spd[..., *seq].sum(
       axis=tuple(range(num_prefix_indices,
                        num_prefix_indices + num_excess_sequence_indices))),
     mpp_from_spd(spd, eps=eps) if want_mpp else mpp)
  # Otherwise, we will have to compute probabilities via iterative expansion.
  # This requires knowing the Markov Process Parameters.
  if mpp is None:  # Compute if not provided.
    mpp = mpp_from_spd(spd, eps=eps)
  p_current = spd[..., *seq[:num_sequence_indices]]
  tail_todo = seq[1:]
  while len(tail_todo) >= num_sequence_indices:
    context = tail_todo[:num_sequence_indices]
    p_current = mpp[..., *context] * p_current
    tail_todo = tail_todo[1:]
  return p_current, mpp
    
 
def tprint(size_a, cl_k, adata, epsilon=1e-10, nmax=float('inf'), file=None):
  """Debug-prints non-zero entries of a Markov transition table.

  Args:
    size_a: Size of the symbol-alphabet.
    cl_k: Length of the subsequences for which we have probabilities.
    adata: probability-array, must be reshapeable to
      `[size_a] * (2 * (cl_k - 1))`.
    epsilon: Magnitude threshold for printing an entry.
    nmax: Maximal number of entries to print.
    file: `file=` parameter to forward to `print()`.
  """
  num_indices_in = cl_k - 1
  a_multiindex = numpy.asarray(adata).reshape([size_a] * (2 * num_indices_in))
  for n, indices in enumerate(itertools.product(range(size_a),
                                                repeat=2*num_indices_in)):
    if n >= nmax:
      print('... more entries...', file=file)
    val = a_multiindex[indices]
    if not abs(val) < epsilon:
      print(f'{indices[:num_indices_in]} {indices[num_indices_in:]}: {val}')


def get_dy_dt(*, tag, size_a, cl_k, debug=False):
  """Returns the dy/dt-function to be used for ODE-integration.

  Args:
    tag: Name of the problem under which it was registered by Scheme code.
    size_a: Size of the symbol-alphabet.
    cl_k: Length of the subsequences for which we have probabilities.
    debug: whether to turn on debugging output for Scheme.

  Returns:
    The `(probabilities_in, t) -> d_dt_probabilities` ODE right-hand-side function
    for this problem.
  """
  a_tag = numpy.frombuffer(tag.encode() + b'\x00', dtype=numpy.uint8)
  do_debug = 1 if debug else 0
  expected_size = size_a ** cl_k 
  def dy_dt(a_probs_in, t):
    # del t  # Unused, required by ODE-solver interface.
    print(f'DDD {t=:.10g}')
    c_probs_in = numpy.asarray(a_probs_in, dtype=numpy.float64).ravel()
    c_probs_out = numpy.zeros_like(c_probs_in)
    if c_probs_in.size != expected_size:
      raise ValueError(f'probability-array should have size {expected_size}, '
                       f'observed: {c_probs_in.size}')
    u_lib.c_compute_dy_dt(
      a_tag.__array_interface__['data'][0],  # tag-string.
      cl_k, do_debug,
      c_probs_in.__array_interface__['data'][0],
      c_probs_out.__array_interface__['data'][0])
    return c_probs_out
  return dy_dt


def ode_integrate(*, tag, size_a, cl_k, p0, ts,
                  odeint_kwargs=types.MappingProxyType({}),
                  debug=False):
  """Performs ODE-integration via `scipy.integrate.odeint()`.

  Args:
    tag: Name of the problem under which it was registered by Scheme code.
    size_a: Size of the symbol-alphabet.
    cl_k: Length of the subsequences for which we have probabilities.
    p0: Initial subsequence probability-distribution. Array-like, must have
      total size `size_a**cl_k`.
    ts: ArrayLike of requested points in time for ODE-integration.
    odeint_kwargs: Mapping with extra `scipy.integrate.odeint()` keyword
      arguments.
    debug: Whether to get a `dy/dt`-function that has debug-printing enabled.

  Returns:
    The array returned by calling `scipy.integrate.odeint()` for this problem.
  """
  p0 = numpy.asarray(p0, dtype=numpy.float64).ravel()
  if not (p0.size == size_a**cl_k and
          (0 <= p0).all() and (p0 <= 1).all() and
          abs(p0.sum() - 1) < 1e-10):
    raise ValueError(
      'Parameter p0 is not a subsequence probability distribution.')
  dy_dt = get_dy_dt(tag=tag, size_a=size_a, cl_k=cl_k, debug=debug)
  return scipy.integrate.odeint(dy_dt, p0, ts, **odeint_kwargs)


def ode_integrate_ivp(*, tag, size_a, cl_k, p0, ts,
                     ivp_kwargs=types.MappingProxyType({}),
                     debug=False):
  """Performs ODE-integration via `scipy.integrate.solve_ivp()`.

  Args:
    tag: Name of the problem under which it was registered by Scheme code.
    size_a: Size of the symbol-alphabet.
    cl_k: Length of the subsequences for which we have probabilities.
    p0: Initial subsequence probability-distribution. Array-like, must have
      total size `size_a**cl_k`.
    ts: ArrayLike of requested points in time for ODE-integration.
    ivp_kwargs: Mapping with extra `scipy.integrate.solve_ivp()` keyword
      arguments.
    debug: Whether to get a `dy/dt`-function that has debug-printing enabled.

  Returns:
    The data-array returned by calling `scipy.integrate.solve_ivp()` for this
    problem, brought into the shape that `scipy.integrate.odeint()` would
    return.
  """
  p0 = numpy.asarray(p0, dtype=numpy.float64).ravel()
  if not (p0.size == size_a**cl_k and
          (0 <= p0).all() and (p0 <= 1).all() and
          abs(p0.sum() - 1) < 1e-10):
    raise ValueError(
      'Parameter p0 is not a subsequence probability distribution.')
  dy_dt = get_dy_dt(tag=tag, size_a=size_a, cl_k=cl_k, debug=debug)
  return scipy.integrate.solve_ivp(
    lambda t, y: dy_dt(y, t),
    (ts[0], ts[-1]),
    p0,
    t_eval=ts,
    **ivp_kwargs).y.T


def _run_validation():
  fn_dy_dt = get_dy_dt(tag='__canary_problem_radioactive_decay',
                       size_a=2, cl_k=3, debug=False)
  observed = fn_dy_dt(numpy.full([8], fill_value=0.125,
                                 dtype=numpy.float64), 0.0).tolist()
  expected = [0.375, 0.125, 0.125, -0.125, 0.125, -0.125, -0.125, -0.375]
  if expected != observed:
    raise RuntimeError(
      'Load-time validation problem failed to produce the expected result.')
  

######

# We unconditionally initialize Gambit at import time...
init_gambit()

# ...and validate that we can call Scheme code by running a smoke test example.
_run_validation()


==> anc/code/framework/problems.scm <==
;;;; Copyright 2025 Google LLC
;;;; 
;;;; Licensed under the Apache License, Version 2.0 (the "License");
;;;; you may not use this file except in compliance with the License.
;;;; You may obtain a copy of the License at
;;;; 
;;;;     https://www.apache.org/licenses/LICENSE-2.0
;;;; 
;;;; Unless required by applicable law or agreed to in writing, software
;;;; distributed under the License is distributed on an "AS IS" BASIS,
;;;; WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
;;;; See the License for the specific language governing permissions and
;;;; limitations under the License.

;; Loaded by framework.scm and compiled alongside other code into a
;; .so to be dlopen()ed by Python.

(define (register-problems)
  ;;;;
  ;;;; Example 1: "Radioactive decay"
  ;;;;
  (register-problem
   "ex1-radioactive-decay"
   #(A B)
   (if (eq? (tape-get-sym #t 0) 'B)
       (tape-set-sym! #t 0 'A)))
  ;;;;
  ;;;; Example 2: "Ferromagnetic chain"
  ;;;;
  (let ((param-J 1.0)
        (param-h -0.25)
        (beta 1.0)
        )
    (register-problem
     "ex2-ferromagnetic-chain"
     #(D U)
     (let ((p-mid (tape-get-sym #t 0))
           (p-left (tape-get-sym #t -1))
           (p-right (tape-get-sym #t +1)))
       (let* ((energy-J (+ (if (eq? p-left p-mid) 1 -1)
                           (if (eq? p-mid p-right) 1 -1)))
              (factor-a (exp (- (* beta param-J (+ 4 (* 2 energy-J))))))
              (factor-b
               (if (eqv? (> param-h 0) (eq? p-mid 'U))
                   ;; Either field is pushing up, and we are in an
                   ;; up-configuration, or field is pushing down,
                   ;; and we are in a down-configuration.
                   ;; In both cases, flip-rate has to be suppressed.
                   (exp (- (* 2 beta (abs param-h))))
                   1.0))
              (p-flip (* factor-a factor-b))
              (p-stay (- 1 p-flip)))
         (if (choose `((,p-flip #t) (,p-stay #f)))
             (tape-set-sym! #t 0 (if (eq? p-mid 'U) 'D 'U))
             #t)))))
  ;;;;  
  ;;;; Example 3: "Nylon copolymerization"
  ;;;;
  (register-problem
   "ex3-copolymerization"
   #(O A M N)
   (let ((p0 (tape-get-sym #f 0)))
     (if (and (not (eq? p0 'O))
              (eq? (tape-get-sym #f -1) 'O)
              (eq? (tape-get-sym #f +1) 'O))
         ;; We have an isolated monomer on the P-tape.
         (let ((d0 (tape-get-sym #t 0)))
           (if (or (and (eq? p0 'A) (or (eq? d0 'M) (eq? d0 'N)))
                   (and (eq? d0 'A) (or (eq? p0 'M) (eq? p0 'N))))
               ;; We have compatible monomers.
               ;; Need to see if we have an available end to connect to.
               ;; We try both sides with equal probability.
               ;; If there is no open end on one side, we give up.
               (let* ((i (choose '((1.0 -1) (1.0 +1))))
                      (di (tape-get-sym #t i)))
                 (if (and (eq? di 'O)
                          ;; post-addition, we also have an endpoint,
                          ;; i.e. this is not an accidental place where
                          ;; two chain-ends meet.
                          (eq? (tape-get-sym #t (* 2 i)) 'O))
                     (begin
                       ;; Remove the monomer from the P-tape.
                       (tape-set-sym! #f 0 'O)
                       ;; Connect the monomer on the D-tape.
                       (tape-set-sym! #t i p0)))))))))
  ;;
  ;; Variant 1: Preference for alternation.
  ;;
  (register-problem
   "ex3var1-copolymerization"
   #(O A M N)
   (let ((p0 (tape-get-sym #f 0)))
     (if (and (not (eq? p0 'O))
              (eq? (tape-get-sym #f -1) 'O)
              (eq? (tape-get-sym #f +1) 'O))
         ;; We have an isolated monomer on the P-tape.
         (let ((d0 (tape-get-sym #t 0)))
           (if (or (and (eq? p0 'A) (or (eq? d0 'M) (eq? d0 'N)))
                   (and (eq? d0 'A) (or (eq? p0 'M) (eq? p0 'N))))
               ;; We have compatible monomers.
               ;; Need to see if we have an available end to connect to.
               ;; We try both sides with equal probability.
               ;; If there is no open end on one side, we give up.
               (let* ((i (choose '((1.0 -1) (1.0 +1))))
                      (di (tape-get-sym #t i)))
                 (if (and (eq? di 'O)
                          ;; post-addition, we also have an endpoint,
                          ;; i.e. this is not an accidental place where
                          ;; two chain-ends meet.
                          (eq? (tape-get-sym #t (* 2 i)) 'O))
                     ;; if the opposite-side of the D-tape unit is of the same
                     ;; type as the new unit, prevent the reaction with some
                     ;; probability.
                     (if (and
                          ;; New unit is M or N.
                          (not (eq? p0 'A))
                          ;; Same unit already on other side of A.
                          (eq? (tape-get-sym #t (- i)) p0)
                          ;; High rejection rate for this case. - XXX transfer to paper
                          (choose '((75.0 #t) (25.0 #f))))
                         #f  ; do nothing
                         (begin  ; otherwise, react as before.
                           ;; Remove the monomer from the P-tape.
                           (tape-set-sym! #f 0 'O)
                           ;; Connect the monomer on the D-tape.
                           (tape-set-sym! #t i p0))))))))))
  ;;
  ;; Variant 2: Reversible reactions.
  ;;
  (register-problem
   ;; Sequences `O[AMN]?...` and `...[AMN]?O` plus `OOO` can depolymerize,
   ;; but with low relative rate.
   ;; Rate-ratio {polymerization} : {depolymerization} is related to
   ;; the free enthalpy of the reaction, i.e. thermodynamic stability
   ;; of the polymer relative to monomers.
   "ex3var2-copolymerization"
   #(O A M N)
   (let ((p0 (tape-get-sym #f 0)))
     (if
      (eq? p0 'O)
      ;; "program-tape" cell 0 is empty, try dissociation.
      (if (and (eq? (tape-get-sym #f -1) 'O)
               (eq? (tape-get-sym #f +1) 'O))
          ;; We have free space on the P-tape.
          (let ((d0 (tape-get-sym #t 0)))
            (if (not (eq? d0 'O))
                (let ((d1-right (tape-get-sym #t 1))
                      (d1-left (tape-get-sym #t -1)))
                  (if (= 1 (+ (if (eq? d1-left 'O) 0 1)
                              (if (eq? d1-right 'O) 0 1)))
                      ;; We are at the end of a chain.
                      ;; Depolymerization happens at a reduced rate,
                      ;; since we take the polymer to be thermodynamically
                      ;; more stable than the monomers.
                      (if (choose '((1.0 #t) (50.0 #f)))
                          (begin
                            (tape-set-sym! #f 0 d0)
                            (tape-set-sym! #t 0 'O))))))))
      ;; else, "program-tape" cell 0 is not empty, try polycondensation.
      (if (and (eq? (tape-get-sym #f -1) 'O)
               (eq? (tape-get-sym #f +1) 'O))
          ;; We have an isolated monomer on the P-tape.
          (let ((d0 (tape-get-sym #t 0)))
            (if (or (and (eq? p0 'A) (or (eq? d0 'M) (eq? d0 'N)))
                    (and (eq? d0 'A) (or (eq? p0 'M) (eq? p0 'N))))
                ;; We have compatible monomers.
                ;; Need to see if we have an available end to connect to.
                ;; We try both sides with equal probability.
                ;; If there is no open end on one side, we give up.
                (let* ((i (choose '((1.0 -1) (1.0 +1))))
                       (di (tape-get-sym #t i)))
                  (if (and (eq? di 'O)
                           ;; post-addition, we also have an endpoint,
                           ;; i.e. this is not an accidental place where
                           ;; two chain-ends meet.
                           (eq? (tape-get-sym #t (* 2 i)) 'O))
                      (begin
                        ;; Remove the monomer from the P-tape.
                        (tape-set-sym! #f 0 'O)
                        ;; Connect the monomer on the D-tape.
                        (tape-set-sym! #t i p0))))))))))
  ;;;;  
  ;;;; Example 4: "Chemical Turing Machine"
  ;;;;
  ;; We can move some definitions out of problem-registration.
  (let* ((is-io? (lambda (x) (or (eq? x 'I) (eq? x 'O))))
         (px-relative-stability-reverse-suppression-factor 0.05)
         (px-reverse-suppression-choices
          `((,(- 1.0 px-relative-stability-reverse-suppression-factor) #f)
            (,px-relative-stability-reverse-suppression-factor #t))))
    (register-problem
     "ex4-chemical-turing"
     #(A B C D I O P X S)  ; S = Solvent, P = Powered, X = De-Powered.
     (let ((p0 (tape-get-sym #f 0)))
       (cond
        ((and (eq? p0 'P)  ; powered->de-powered
              ;; We need to suppress this by a factor 2, since otherwise,
              ;; back- and forward- reaction constants would not be the same at
              ;; px-relative-stability-reverse-suppression-factor = 0.
              (choose '((1.0 #t) (1.0 #f)))
              )
         (let ((d0 (tape-get-sym #t 0)))
           (cond
            ((and (eq? d0 'A)
                  ;; Can we advance?
                  (is-io? (tape-get-sym #t 1))
                  ;; Post-advancement, we again have to be in a valid state
                  ;; where the cursor-marker is just before an I or O.
                  (is-io? (tape-get-sym #t 2))                  
                  )
             (tape-set-sym! #f 0 'X)             
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'B))
            ((and (eq? d0 'B)
                  (is-io? (tape-get-sym #t 1))
                  (is-io? (tape-get-sym #t 2)))
             (tape-set-sym! #f 0 'X)                
             (tape-set-sym! #t 0 'O)
             (tape-set-sym! #t 1 'C))
            ((and (eq? d0 'C)
                  (is-io? (tape-get-sym #t 1))
                  (is-io? (tape-get-sym #t 2)))
             (tape-set-sym! #f 0 'X)  
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'D)))))
        ((eq? p0 'X)  ; de-powered->powered
         (let ((d0 (tape-get-sym #t 0)))
           (if (and (or (eq? d0 'B) (eq? d0 'C) (eq? d0 'D))
                    (is-io? (tape-get-sym #t -1))  ; Can move back
                    (is-io? (tape-get-sym #t -2))  ; Won't move next to a cursor.
                    ;; Also, the previous symbol needs to be compatible with
                    ;; the forward-reaction end-state.
                    (or (and (eq? d0 'C) (eq? (tape-get-sym #t -1) 'O))
                        (and (not (eq? d0 'C)) (eq? (tape-get-sym #t -1) 'I)))
                    ;; If P is thermodynamically more stable than X, we need to
                    ;; further suppress this reaction.
                    (choose px-reverse-suppression-choices))
               (begin
                 (tape-set-sym! #f 0 'P)
                 (tape-set-sym! #t 0 (choose '((1.0 I) (1.0 O))))
                 (tape-set-sym! #t -1
                                (cond ((eq? d0 'B) 'A)
                                      ((eq? d0 'C) 'B)
                                      ((eq? d0 'D) 'C)))))))
        ))))
  ;; Variant 1: Equal thermodynamic stability for forward- and backward-reaction.
  (let* ((is-io? (lambda (x) (or (eq? x 'I) (eq? x 'O))))
         (px-relative-chemical-stability-reverse-suppression-factor 0.0)  ; no suppression
         (px-reverse-suppression-choices
          `((,(- 1.0 px-relative-chemical-stability-reverse-suppression-factor) #t)
            (,px-relative-chemical-stability-reverse-suppression-factor #f))))
    (register-problem
     "ex4var1-chemical-turing"
     #(A B C D I O P X S)  ; S = Solvent, P = Powered, X = De-Powered.
     (let ((p0 (tape-get-sym #f 0)))
       (cond
        ((and (eq? p0 'P)  ; powered->de-powered
              ;; We need to suppress this by a factor 2, since otherwise,
              ;; back- and forward- reaction constants would not be the same at
              ;; relative-chemical-stability-factor-px = 1.
              (choose '((1.0 #t) (1.0 #f)))
              )
         (let ((d0 (tape-get-sym #t 0)))
           (cond
            ((and (eq? d0 'A)
                  ;; Can we advance?
                  (is-io? (tape-get-sym #t 1))
                  ;; Post-advancement, we again have to be in a valid state
                  ;; where the cursor-marker is just before an I or O.
                  (is-io? (tape-get-sym #t 2))                  
                  )
             (tape-set-sym! #f 0 'X)
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'B))
            ((and (eq? d0 'B)
                  (is-io? (tape-get-sym #t 1))
                  (is-io? (tape-get-sym #t 2)))
             (tape-set-sym! #f 0 'X)                
             (tape-set-sym! #t 0 'O)
             (tape-set-sym! #t 1 'C))
            ((and (eq? d0 'C)
                  (is-io? (tape-get-sym #t 1))
                  (is-io? (tape-get-sym #t 2)))
             (tape-set-sym! #f 0 'X)  
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'D)))))
        ((eq? p0 'X)  ; de-powered->powered
         (let ((d0 (tape-get-sym #t 0)))
           (if (and (or (eq? d0 'B) (eq? d0 'C) (eq? d0 'D))
                    (is-io? (tape-get-sym #t -1))  ; Can move back
                    (is-io? (tape-get-sym #t -2))  ; Won't move next to a cursor.
                    ;; Also, the previous symbol needs to be compatible with the forward-reaction end-state.
                    (or (and (eq? d0 'C) (eq? (tape-get-sym #t -1) 'O))
                        (and (not (eq? d0 'C)) (eq? (tape-get-sym #t -1) 'I)))
                    ;; If P is thermodynamically more stable than X, we need to further suppress
                    ;; this reaction.
                    (choose px-reverse-suppression-choices))
               (begin
                 (tape-set-sym! #f 0 'P)
                 (tape-set-sym! #t 0 (choose '((1.0 I) (1.0 O))))
                 (tape-set-sym! #t -1
                                (cond ((eq? d0 'B) 'A)
                                      ((eq? d0 'C) 'B)
                                      ((eq? d0 'D) 'C)))))))
        ))))
  ;; Variant 2: Detachable Evaluator, Symbol-Under-Cursor.
  (let* ((is-io? (lambda (x) (or (eq? x 'I) (eq? x 'O))))
         (choice-IO '((1.0 I) (1.0 O)))
         (choice-1:1 '((1.0 #t) (1.0 #f)))
         (beta 1.0)  ; Adjustable 1/(k_B T) factor.
         ;; Free enthalpies of formation. A large G-E disfavors
         ;; evaluators in solution.
         (G-P 6.0) (G-X 0.0) (G-E 1.0)
         ;; Final D-state must be thermodynamically less stable
         ;; if we want D to detach more easily to E than A.
         (G-A -1.0) (G-B -1.0) (G-C -1.0) (G-D 1.5)
         ;; With these parameters, the fastest reactions are the A+P->B+X
         ;; type reactions. 
         (Delta-G-fastest (- (+ G-B G-X) (+ G-A G-P)))
         (get-rate-factor
          (lambda (G-left G-right)
            (let ((rate-factor
                   (exp (- (* beta (- G-right G-left Delta-G-fastest))))))
              (if (> rate-factor 1.001)
                  (error
                   "Setup error: Delta-G-fastest not actually fastest.")
                  (min 1.0 rate-factor)))))
         (rate-choices
          (lambda (G-left G-right)
            (let ((r (get-rate-factor G-left G-right)))
              `((,r #t) (,(- 1 r) #f)))))
         (rate-choices-A+P->B+X (rate-choices (+ G-A G-P) (+ G-B G-X)))
         (rate-choices-B+X->A+P (rate-choices (+ G-B G-X) (+ G-A G-P)))
         (rate-choices-B+P->C+X (rate-choices (+ G-B G-P) (+ G-C G-X)))
         (rate-choices-C+X->B+P (rate-choices (+ G-C G-X) (+ G-B G-P)))
         (rate-choices-C+P->D+X (rate-choices (+ G-C G-P) (+ G-D G-X)))
         (rate-choices-D+X->C+P (rate-choices (+ G-D G-X) (+ G-C G-P)))
         (rate-choices-A->E (rate-choices G-A G-E))
         (rate-choices-D->E (rate-choices G-D G-E))                  
         (rate-choices-E->A+D
          (let ((r-A (get-rate-factor G-E G-A))
                (r-D (get-rate-factor G-E G-D)))
            (if (> (+ r-A r-D) 1.0)
                ;; In order to handle this case, we would have to set
                ;; Delta-G-fastest to make this rate fastest.
                (error "E->A+D rates too high to merge, given Delta-G-fastest.")
                `((,r-A A) (,r-D D) (,(- 1.0 r-A r-D) #f))))))
    ;; It can be useful to show rates at problem registration time,
    ;; for visual inspection. This can be done as follows:
    ;;(begin
    ;;  (display `(DEBUG rates
    ;;                   rate-choices-A+P->B+X ,rate-choices-A+P->B+X
    ;;                   rate-choices-B+P->C+X ,rate-choices-B+P->C+X               
    ;;                   rate-choices-C+P->D+X ,rate-choices-C+P->D+X
    ;;                   rate-choices-D+X->C+P ,rate-choices-D+X->C+P
    ;;                   rate-choices-C+X->B+P ,rate-choices-C+X->B+P               
    ;;                   rate-choices-B+X->A+P ,rate-choices-B+X->A+P
    ;;                   rate-choices-A->E ,rate-choices-A->E
    ;;                   rate-choices-D->E ,rate-choices-D->E
    ;;                   rate-choices-E->A+D ,rate-choices-E->A+D))
    ;;  (display "\n"))
    (register-problem
     "ex4var2-chemical-turing"
     ;; S = Solvent, P = Powered, X = De-Powered, E = Detached Evaluator.     
     #(A B C D I O P X S E) 
     (let ((p0 (tape-get-sym #f 0)))
       (cond
        ((and (eq? p0 'P)  ; powered->de-powered
              ;; Data tape is "?[IO][IO]" - so, if "?" is a cursor,
              ;; we can advance to a valid state.
              (is-io? (tape-get-sym #t 1))
              (is-io? (tape-get-sym #t 2))
              ;; We need to suppress this by another factor 2, since
              ;; back-reaction is two different reactions, depending on
              ;; what bit gets written.
              (choose choice-1:1))
         (let ((d0 (tape-get-sym #t 0)))
           (cond
            ((and (eq? d0 'A) (choose rate-choices-A+P->B+X))
             (tape-set-sym! #f 0 'X)
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'B))
            ((and (eq? d0 'B) (choose rate-choices-B+P->C+X))
             (tape-set-sym! #f 0 'X)
             (tape-set-sym! #t 0 'O)
             (tape-set-sym! #t 1 'C))
            ((and (eq? d0 'C) (choose rate-choices-C+P->D+X))
             (tape-set-sym! #f 0 'X)
             (tape-set-sym! #t 0 'I)
             (tape-set-sym! #t 1 'D)))))
        ((and (eq? p0 'X)  ; de-powered->powered
              ;; Data tape is "[IO][IO]?" - so, if "?" is a cursor,
              ;; we can un-advance to a valid state.
              (is-io? (tape-get-sym #t -1))
              (is-io? (tape-get-sym #t -2)))
         (let ((d0 (tape-get-sym #t 0)))
           (cond
            ((and (eq? d0 'B) (choose rate-choices-B+X->A+P))
             (tape-set-sym! #f 0 'P)
             (tape-set-sym! #t 0 (choose choice-IO))
             (tape-set-sym! #t -1 'A))
            ((and (eq? d0 'C) (choose rate-choices-C+X->B+P))
             (tape-set-sym! #f 0 'P)
             (tape-set-sym! #t 0 (choose choice-IO))
             (tape-set-sym! #t -1 'B))
            ((and (eq? d0 'D) (choose rate-choices-D+X->C+P))
             (tape-set-sym! #f 0 'P)
             (tape-set-sym! #t 0 (choose choice-IO))
             (tape-set-sym! #t -1 'C)))))
        ((and (eq? p0 'E)  ; Detached evaluator that can attach.
              (is-io? (tape-get-sym #t 0))
              (is-io? (tape-get-sym #t +1))
              (is-io? (tape-get-sym #t -1))
              (choose choice-1:1))  ; We overwrite one bit.
         (let ((A-D-f (choose rate-choices-E->A+D)))
           (cond
            ((eq? A-D-f 'A)
             (tape-set-sym! #f 0 'S)
             (tape-set-sym! #t 0 'A))
            ((eq? A-D-f 'D)
             (tape-set-sym! #f 0 'S)
             (tape-set-sym! #t 0 'D)))))
        ((and (eq? p0 'S)
              (is-io? (tape-get-sym #t +1))
              (is-io? (tape-get-sym #t -1)))
         (let ((d0 (tape-get-sym #t 0)))
           (cond
            ((and (eq? d0 'A) (choose rate-choices-A->E))
             (tape-set-sym! #f 0 'E)
             (tape-set-sym! #t 0 (choose choice-IO)))
            ((and (eq? d0 'D) (choose rate-choices-D->E))
             (tape-set-sym! #f 0 'E)
             (tape-set-sym! #t 0 (choose choice-IO)))
            )))))))
  ;;;; =================
  ;;;;  
  ;;;; Example 5: "Simple Machine Language (with guaranteed termination)"
  ;;;;
  (let ((single-R-can-execute #f))
    (register-problem
     "ex5-msrtf-machine"
     #(M S R T F)
     (let loop ((Q 4) (Is 0) (Ip 0) (Id 0) (Op #f) (NT 0) (NR 0) (NF 0))
       (let ((op-todo (if (> Q 0) (tape-get-sym #f Ip) Op)))
         (if (= Q 4)
             (cond
              ((eq? op-todo 'S)
               (loop (- Q 1) Is (+ 1 Ip) Id op-todo 0 0 0))
              ((and (eq? op-todo 'R) single-R-can-execute)
               (tape-set! #t Id (modulo (+ 1 (tape-get #t Id)) 5))))
             ;; Otherwise, not-first-op.
             (case op-todo
               ((T)
                (let ((activated? (and (> NT 0) (> NF 0))))
                  (if activated? (tape-set! #t Id (tape-get #f Is)))
                  (if (not (or (= Q 1) (= Q -3)))
                      (loop (- Q 1)
                            (if activated? (+ 1 Is) Is)
                            (if (> Q 0) (+ 1 Ip) Ip)
                            (if activated? (+ 1 Id) Id)
                            op-todo
                            1 NR NF))))
               ((R)
                (if (> NR 0)
                    (tape-set! #t Id (modulo (+ 1 (tape-get #t Id)) 5)))
                (if (not (or (= Q 1) (= Q -3)))
                    (loop (- Q 1) Is
                          (if (> Q 0) (+ 1 Ip) Ip)
                          Id
                          op-todo
                          NT 1 NF)))
               ((F)
                (if (not (or (= Q 1) (= Q -3)))
                    (loop (- Q 1) Is 
                          (if (> Q 0) (+ 1 Ip) Ip)
                          Id
                          op-todo
                          NT NR 1)))
               ((M)
                (if (or (eq? Op 'R) (eq? Op 'T))
                    (loop -1 Is Ip Id Op NT NR NF)))))))))
  ;;
  ;; Variant 1: A single R-operation can execute independently.
  ;;
  (let ((single-R-can-execute #t))
    (register-problem
     "ex5var1-msrtf-machine"
     #(M S R T F)
     (let loop ((Q 4) (Is 0) (Ip 0) (Id 0) (Op #f) (NT 0) (NR 0) (NF 0))
       (let ((op-todo (if (> Q 0) (tape-get-sym #f Ip) Op)))
         (if (= Q 4)
             (cond
              ((eq? op-todo 'S)
               (loop (- Q 1) Is (+ 1 Ip) Id op-todo 0 0 0))
              ((and (eq? op-todo 'R) single-R-can-execute)
               (tape-set! #t Id (modulo (+ 1 (tape-get #t Id)) 5))))
             ;; Otherwise, not-first-op.
             (case op-todo
               ((T)
                (let ((activated? (and (> NT 0) (> NF 0))))
                  (if activated? (tape-set! #t Id (tape-get #f Is)))
                  (if (not (or (= Q 1) (= Q -3)))
                      (loop (- Q 1)
                            (if activated? (+ 1 Is) Is)
                            (if (> Q 0) (+ 1 Ip) Ip)
                            (if activated? (+ 1 Id) Id)
                            op-todo
                            1 NR NF))))
               ((R)
                (if (> NR 0)
                    (tape-set! #t Id (modulo (+ 1 (tape-get #t Id)) 5)))
                (if (not (or (= Q 1) (= Q -3)))
                    (loop (- Q 1) Is
                          (if (> Q 0) (+ 1 Ip) Ip)
                          Id
                          op-todo
                          NT 1 NF)))
               ((F)
                (if (not (or (= Q 1) (= Q -3)))
                    (loop (- Q 1) Is 
                          (if (> Q 0) (+ 1 Ip) Ip)
                          Id
                          op-todo
                          NT NR 1)))
               ((M)
                (if (or (eq? Op 'R) (eq? Op 'T))
                    (loop -1 Is Ip Id Op NT NR NF)))))))))
  ;;;;
  ;;;; Example 6: "Mini-BFF"
  ;;;;
  (let ((alphabet
         #(sym< sym> sym-cl sym-cr  ; cl/cr = curly left/right {}
           sym- sym+ sym-dot sym-comma
           sym-bl sym-br sym0 sym-nop)  ; bl/br = bracket left/right []
         ))
    (register-problem
     "ex6-mini-bff"
     alphabet
     (let loop ((max-num-syms-to-still-read 10)
                (p-offset 0)
                (d0-offset 0)  ; "head 0" offset
                (d1-offset 12)  ; "head 1" offset
                ;; Scan-mode N<0: Look for (-N)-th [-bracket on the left.
                ;; Scan mode N>0: Look for N-th ]-bracket on the right.
                ;; Scan mode 0: Execute local command.
                (scan-mode 0))
       (if (= max-num-syms-to-still-read 0)
           #f  ; Done.
           (let ((op (tape-get-sym #f p-offset)))
             (cond
              ((< scan-mode 0)
               (cond
                ((eq? op 'sym-bl)
                 (if (= scan-mode -1)
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset 1)  ; right after [
                           d0-offset d1-offset 0)
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset -1)
                           d0-offset d1-offset (+ scan-mode 1))))
                ((eq? op 'sym-br)
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset -1)
                       d0-offset d1-offset (+ scan-mode -1)))
                (#t
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset -1) d0-offset d1-offset scan-mode))))
              ((> scan-mode 0)
               (cond
                ((eq? op 'sym-br)
                 (if (= scan-mode 1)
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset 1)  ; right after ]
                           d0-offset d1-offset 0)
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset 1)
                           d0-offset d1-offset (+ scan-mode -1))))
                ((eq? op 'sym-bl)
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1)
                       d0-offset d1-offset (+ scan-mode 1)))
                (#t
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset scan-mode))))
              (#t
               (cond
                ((or (eq? op sym<) (eq? op sym>))
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1)
                       (+ d0-offset (if (eq? op sym<) -1 +1))
                       d1-offset 0))
                ((or (eq? op sym-cl) (eq? op sym-cr))
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1)
                       d0-offset
                       (+ d1-offset (if (eq? op sym<) -1 +1))
                       0))
                ((or (eq? op sym+) (eq? op sym-))
                 (tape-set! #t d0-offset
                            (modulo
                             (+ (tape-get #t d0-offset 1) (if (eq? op sym+) +1 -1))
                             (vector-length alphabet)))
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset 0))
                ((eq? op sym-dot)
                 (tape-set! #t d1-offset (tape-get #t d0-offset))
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset 0))
                ((eq? op sym-comma)
                 (tape-set! #t d0-offset (tape-get #t d1-offset))
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset 0))
                ((eq? op sym-bl)
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset
                       (if (eq? sym0 (tape-get-sym #t d0-offset))
                           ;; Either enter scan-mode or make this a no-op.
                           +1 0)))
                ((eq? op sym-br)
                 (if (eq? sym0 (tape-get-sym #t d0-offset))
                     ;; no-op.
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset 1) d0-offset d1-offset 0)
                     ;; otherwise, scan backwards.
                     (loop (- max-num-syms-to-still-read 1)
                           (+ p-offset -1) d0-offset d1-offset -1)))
                (#t  ; no-op.
                 (loop (- max-num-syms-to-still-read 1)
                       (+ p-offset 1) d0-offset d1-offset 0))))))))))
  ;;;; ===  
  (display "=== Registered Problems ===\n")
  (let loop ((todo (table->list _problem-registry)))
    (if (null? todo) #t
        (begin
          (display (caar todo))
          (display "\n")
          (loop (cdr todo)))))
  (display "======\n")
  )


==> anc/code/framework/tape_multiverse.scm <==
;;;; Copyright 2025 Google LLC
;;;; 
;;;; Licensed under the Apache License, Version 2.0 (the "License");
;;;; you may not use this file except in compliance with the License.
;;;; You may obtain a copy of the License at
;;;; 
;;;;     https://www.apache.org/licenses/LICENSE-2.0
;;;; 
;;;; Unless required by applicable law or agreed to in writing, software
;;;; distributed under the License is distributed on an "AS IS" BASIS,
;;;; WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
;;;; See the License for the specific language governing permissions and
;;;; limitations under the License.


;;;; "Life at the Boundary of Chemical Kinetics and Program Execution":
;;;; Core Framework Code


;; Make a new vector by populating its entries with values
;; obtained by mapping a function over its indices.
(define (make-vector-iter n f)
  (let ((vec (make-vector n #f)))
    (n-times (k n) (vector-set! vec k (f k)))
    vec))

;; Sequence-probability-table sp-table
;; #(sp-table v-striding v-probs)
(defobj (sp-table-striding 'sp-table x) (vector-ref x 1))
(defobj (sp-table-probs 'sp-table x) (vector-ref x 2))
(define (sp-table striding probs) (vector 'sp-table striding probs))
(define (sp-table? x)
  (and (vector? x)
       (= (vector-length x) 3)
       (eq? (vector-ref x 0) 'sp-table)))

;;;; === Tape-Views ===
;;
;; The left-list / right-list are such that the farthest-out item comes first.
;; Index zero sits on the right-list.
(defobj (t-view-l-len 't-view tv) (vector-ref tv 1))
(defobj (t-view-r-len 't-view tv) (vector-ref tv 2))
(defobj (t-view-l-list 't-view tv) (vector-ref tv 3))
(defobj (t-view-r-list 't-view tv) (vector-ref tv 4))
(defobj (t-view-visible-size 't-view tv)
  (+ (vector-ref tv 1) (vector-ref tv 2)))

(define (t-view l-len r-len l-list r-list)
  (vector 't-view l-len r-len l-list r-list))
(define (t-view-from-lists l-list r-list)
  (vector t-view (length l-list) (length r-list) l-list r-list))
(define (t-view? x)
  (and (vector? x)
       (= (vector-length x) 5)
       (eq? (vector-ref x 0) 't-view)))

;; The fundamental operation on a tape-view is to perform a lookup
;; for a given index. We have these cases:
;;
;; - We already unfolded the tape to the target-position and
;;   just can determine the value.
;;
;; - We do not have the value, but there is an unfold-operation
;;   that brings us closer to finding it. This is either a left-unfold
;;   or a right-unfold, and we know the prefix, respectively suffix.
;;
;; - Tape-view-lookup is an internal operation that needs some context-helpers.

;; Helper: Given two lists xs, ys, determine the sequence-rank of the substring
;; formed by the first k entries from (reversed (xs ++ (reversed ys))).
;; We know the length of xs and ys in advance.
;;
;; "Generic case" example:
;; We have: size-a = 10, cl-k = 7 (so, need 6 elements),
;;          xs = (2 3 4), ys = (5 6 7 8 9)
;; The tape-sequence hence is (asterisks mark index-zero):
;; ... 5 6 7 8 9 *4* 3 2 ? ...
;; The 6-prefix of the '?' is: 7 8 9 4 3 2, which has rank 789432.
(define (prefix-rank-1 tv size-a cl-k)
  (let ((xs (t-view-r-list tv))
        (ys (t-view-l-list tv))
        (len-xs (t-view-r-len tv))
        (len-ys (t-view-l-len tv)))
    (let loop-xs ((rest-xs xs) (rank-now 0) (scaling 1) (syms-todo (- cl-k 1)))
      (cond
       ((= syms-todo 0) rank-now) ; done.
       ((not (null? rest-xs))  ; we still have items in xs
        (loop-xs (cdr rest-xs)
                 (+ (* (car rest-xs) scaling) rank-now)
                 (* scaling size-a)
                 (- syms-todo 1)))
       (#t
        ;; We still have to scan, but xs have been consumed.
        ;; We need to process the final syms-todo elements of
        ;; the ys-list.
        (let loop-ys ((rest-ys (list-tail ys (- len-ys syms-todo)))
                      (rank-now rank-now)
                      (syms-done-ys 0))
          (if (= syms-done-ys syms-todo)
              rank-now
              (loop-ys (cdr rest-ys)
                       (+ rank-now
                          (* (car rest-ys) (expt size-a (- cl-k 2 syms-done-ys))))
                       (+ 1 syms-done-ys)))))))))


; We also need the counterpart, suffix-rank.
;; Sticking with the generic example above, the tape-sequence (again) is
;; ... ? 5 6 7 8 9 *4* 3 2 ...
;; If we asked for a length-7 suffix of the '?', the rank of that would be 5678943.
(define (suffix-rank-1 tv size-a cl-k)
  (let ((xs (t-view-r-list tv))
        (ys (t-view-l-list tv))
        (len-xs (t-view-r-len tv))
        (len-ys (t-view-l-len tv)))
    (let loop-ys ((rest-ys ys) (rank-now 0) (syms-todo (- cl-k 1)))
      (cond
       ((= syms-todo 0) rank-now)
       ((not (null? rest-ys))
        (loop-ys (cdr rest-ys)
                 (+ (* rank-now size-a) (car rest-ys))
                 (- syms-todo 1)))
       (#t
        ;; ran out of ys, need to get some xs from the tail of that list.
        (let loop-xs ((rest-xs (list-tail xs (- len-xs syms-todo)))
                      (rank-now (* rank-now (expt size-a syms-todo)))
                      (syms-done-xs 0))
          (if (= syms-done-xs syms-todo)
              rank-now
              (loop-xs
               (cdr rest-xs)
               (+ rank-now (* (car rest-xs)
                              (expt size-a syms-done-xs)))
               (+ 1 syms-done-xs)))))))))

;; Return either the entry, or the default if tape was not unfolded
;; far enough yet.
(define (tv-lookup tv index size-a cl-k)
  (check-tag 't-view tv)
  (if (>= index 0)  ; right-lookup
      (let ((r-len (t-view-r-len tv))
            (r-list (t-view-r-list tv)))
        (if (< index r-len)
            ;; we have an entry for this.
            (list-ref r-list (- r-len 1 index))
            '()))
      ;; otherwise, left-lookup.
      (let* ((l-len (t-view-l-len tv))
             (l-list (t-view-l-list tv))
             (offset (+ index l-len)))
        (if (>= offset 0)
            ;; we have an entry for this.
            (list-ref l-list offset)
            '()))))

;; Extend a tape-view. The new entry that becomes available has value `value`.
(define (tv-extend tv to-right? value)
  (if to-right?
      (t-view (t-view-l-len tv) (+ 1 (t-view-r-len tv))
              (t-view-l-list tv) (cons value (t-view-r-list tv)))
      (t-view (+ 1 (t-view-l-len tv)) (t-view-r-len tv)
              (cons value (t-view-l-list tv)) (t-view-r-list tv))))


;; Copy the data from a tape-view to a buffer-vector.
;; (Should be used only in the (slow) "reference"
;; implementation of the algorithm).
(define (tv-copy-to-buffer tv u16-vec)
  (let loop-l
      ((todo (t-view-l-list tv))
       (index 0))
    (if (not (null? todo))
        (begin
          (u16-vector-set! u16-vec index (car todo))
          (loop-l (cdr todo) (+ 1 index)))))
  (let loop-r
      ((todo (t-view-r-list tv))
       (index (+ (t-view-l-len tv) (t-view-r-len tv) -1)))
    (if (not (null? todo))
        (begin
          (u16-vector-set! u16-vec index (car todo))
          (loop-r (cdr todo) (- index 1))))))


(define (tv-as-index tv size-a)
  (let
    ((index-left
      (let loop-l
          ((todo (t-view-l-list tv))
           (current 0))
        (if (null? todo)
            current
            (loop-l (cdr todo)
                    (+ (* size-a current) (car todo))))))
     (num-r-total (t-view-r-len tv)))
    (let loop-r
        ((todo (t-view-r-list tv))
         (i 0)
         (current (* index-left (expt size-a num-r-total))))
      (if (null? todo)
          current
          (loop-r
           (cdr todo) (+ 1 i)
           (+ current (* (car todo) (expt size-a i))))))))
       

;; A tape-view-pair (tvp) gives us the original tape-state and the
;; tape-state due to program-action.
(defobj (tv-pair-orig 'tv-pair tvp) (vector-ref tvp 1))
(defobj (tv-pair-adjusted 'tv-pair tvp) (vector-ref tvp 2))
(define (tv-pair tv-orig tv-adjusted)
  (vector 'tv-pair tv-orig tv-adjusted))
(define (tv-pair? x)
  (and (vector? x)
       (= (vector-length x) 3)
       (eq? (vector-ref x 0) 'tv-pair)))


;; Extending a tape-view pair extends both the 'original-state' tape-view
;; and the 'adjusted-state' tape-view.
(define (tv-pair-extend tvp to-right? value)
  (let ((tv-orig (tv-pair-orig tvp))
        (tv-adjusted (tv-pair-adjusted tvp)))
    (let ((tv-orig-extended (tv-extend tv-orig to-right? value)))
      (if (eq? tv-orig tv-adjusted)
          ;; Optimization: If the original and adjusted view are not
          ;; just equal, but identical, the extended tv-pair will also
          ;; have identical t-view-s. That way, we can later answer the
          ;; "did the tape stay completely untouched?" question
          ;; with a simple eq? check.
          (tv-pair tv-orig-extended tv-orig-extended)
          (tv-pair
           tv-orig-extended
           (tv-extend (tv-pair-adjusted tvp) to-right? value))))))


;; Given a sufficiently-extended tape-view-pair,
;; produce an adjusted one where the value at the target-index
;; is the given value.
(define (tv-pair-adjust-extended tvp index value)
  (let ((tv-orig (tv-pair-orig tvp))
        (tv-adjusted (tv-pair-adjusted tvp)))
    (if (>= index 0)
        ;; Need to adjust right-list.
        (if (< (t-view-r-len tv-adjusted) (+ 1 index))
            (error
             "Assertion A1 violated: Tape should have been right-extended sufficiently far."
             `((tv-pair . ,tvp)
               (index . ,index)))
            (let loop ((r-todo (reverse (t-view-r-list tv-adjusted)))
                       (r-done '())
                       (k 0))
              (if (null? r-todo)
                  (tv-pair tv-orig
                           (t-view
                            (t-view-l-len tv-adjusted)
                            (t-view-r-len tv-adjusted)
                            (t-view-l-list tv-adjusted)
                            r-done))
                  (loop (cdr r-todo)
                        (cons (if (= k index) value (car r-todo)) r-done)
                        (+ 1 k)))))
        ;; Otherwise, need to adjust left-list.
        (if (< (t-view-l-len tv-adjusted) (- index))
            (error
             "Assertion A2 violated: Tape should have been left-extended sufficiently far."
             `((tv-pair . ,tvp)
               (index . ,index)))
            (let loop ((l-todo (reverse (t-view-l-list tv-adjusted)))
                       (l-done '())
                       (k -1))
              (if (null? l-todo)
                  (tv-pair tv-orig
                           (t-view
                            (t-view-l-len tv-adjusted)
                            (t-view-r-len tv-adjusted)
                            l-done
                            (t-view-r-list tv-adjusted)))
                  (loop (cdr l-todo)
                        (cons (if (= k index) value (car l-todo)) l-done)
                        (- k 1))))))))


;; Finding the affected-range after user fn-eval execution is done.
;;
;; (We need to do this in order to determine by how much to further
;; unfold the tape(s) to have all changes covered by our probabilistic
;; tape-content model.)
;;
;; Depending on that affected-range, we may have to expand further
;; so that we have full context-length (cl-k) coverage of every
;; change in both directions.
;; The most straightforward way to get to full coverage is by
;; splitting the multiverse with further lookups, but we also might
;; want to speed up this step by instead building some custom
;; looping, since there no longer is any evaluation happening
;; we would have to return to.
(define (tv-pair-maybe-max-change-index tvp)
  ;; First, process the right-facing list.
  (let loop-r ((todo-orig (t-view-r-list (tv-pair-orig tvp)))
               (todo-adjusted (t-view-r-list (tv-pair-adjusted tvp)))
               (index (- (t-view-r-len (tv-pair-orig tvp)) 1)))
    (if (not (null? todo-orig))
        (if (not (eqv? (car todo-orig) (car todo-adjusted)))
            ;; We have our index.
            index
            ;; Otherwise, they are the same. Recurse.
            (loop-r (cdr todo-orig) (cdr todo-adjusted) (- index 1)))
        ;; We are done processing r-list; it might still be that
        ;; the highest-index change has a negative index.
        ;; Here, we need to find the closest-to-the-end change.
        (let loop-l ((todo-orig (t-view-l-list (tv-pair-orig tvp)))
                     (todo-adjusted (t-view-l-list (tv-pair-adjusted tvp)))
                     (index (- (t-view-l-len (tv-pair-orig tvp))))
                     (candidate-result '()))
          (if (null? todo-orig) candidate-result
              (loop-l (cdr todo-orig) (cdr todo-adjusted) (+ 1 index)
                      (if (eqv? (car todo-orig) (car todo-adjusted))
                          candidate-result
                          index)))))))

;; Finding the smallest index where there has been a tape-adjustment.
(define (tv-pair-maybe-min-change-index tvp)
  (if (eq? (tv-pair-orig tvp) (tv-pair-adjusted tvp))
      '()  ; short-cut: identical objects mean: tape was untouched.
      ;; First, process the left-facing list.
      (let loop-l ((todo-orig (t-view-l-list (tv-pair-orig tvp)))
                   (todo-adjusted (t-view-l-list (tv-pair-adjusted tvp)))
                   (index (- (t-view-l-len (tv-pair-orig tvp)))))
        (if (not (null? todo-orig))
            (if (not (eqv? (car todo-orig) (car todo-adjusted)))
                index
                (loop-l (cdr todo-orig) (cdr todo-adjusted) (+ index 1)))
            ;; We are done processing the l-list and found no change.
            ;; Need to scan the r-list for the smallest-index change.
            (let loop-r ((todo-orig (t-view-r-list (tv-pair-orig tvp)))
                         (todo-adjusted (t-view-r-list (tv-pair-adjusted tvp)))
                         (index (- (t-view-r-len (tv-pair-orig tvp)) 1))
                         (candidate-result '()))
              (if (null? todo-orig)
                  candidate-result
                  (loop-r (cdr todo-orig) (cdr todo-adjusted)
                          (- index 1)
                          (if (eqv? (car todo-orig) (car todo-adjusted))
                              candidate-result index))))))))


;;;; === Probabilistic Tape-composition Model ===

;; We model tape-content via a Markov processes.
;; 
;; We start from k-sequence probabilities, and these give
;; us (k-1)-prefix/suffix Markov transition probabilities.
;; 
;; Size of the alphabet is `size-a`, and `cl-k` is the 'correlation
;; length', i.e. length of subsequences that we track.
;; 
;; For updates, we need to know the margial probabilities that sum over
;; the first, respectively last index of an array of (implicit)
;; shape `[{size-a}]*{cl-k}` that is stored in flattened form.
;; These again are sp-tables, but with one axis less.
(define (sp-table-marginal sp-t sum-over-last-index?)
  (let* ((striding (sp-table-striding sp-t))
         (probs (sp-table-probs sp-t))
         (cl-k (vector-length striding))
         (cl-k-shortened (- cl-k 1))
         (size-a (/ (fp-vector-length (sp-table-probs sp-t))
                    (vector-ref striding 0)))
         (data-size-reduced (vector-ref striding 0))
         (shortened-striding
          (let ((v (make-vector cl-k-shortened 0)))
            (n-times (j cl-k-shortened)
                     (vector-set! v j (vector-ref striding (+ 1 j))))
            v))
         (reduced-probs (make-fp-vector data-size-reduced))
         (co-k-scaling (if sum-over-last-index? size-a 1))
         (k-scaling (if sum-over-last-index? 1 data-size-reduced)))
    (n-times (co-k data-size-reduced)
      (let ((offset (* co-k co-k-scaling)))
        (let loop ((total 0) (k 0))
          (if (= k size-a)
              (fp-vector-set! reduced-probs co-k total)
              (loop (+ total (fp-vector-ref probs (+ offset (* k-scaling k))))
                    (+ k 1))))))
    (sp-table shortened-striding reduced-probs)))

;; subsequence-probability info: sp-table with marginals and alphabet.
;; Here, we use the following properties:
;; - For a Markov process, it does not matter if we get marginals
;;   by summing over the first or the last index.
;; - We can populate the in-use marginals lazily.
(define (sp-info symbols sp-table)
  (let* ((cl-k (vector-length (sp-table-striding sp-table)))
         (result (make-vector (+ 3 cl-k) '())))
    (vector-set! result 0 'sp-info)
    (vector-set! result 1 symbols)
    ;; + 2, since object structure is:
    ;; #(sp-table #(a b ...) {0-marginals} {1-marginals} ... {k-marginals})
    (vector-set! result (+ 2 cl-k) sp-table)
    result))
(defobj (sp-info-symbols 'sp-info x) (vector-ref x 1))
(defobj (sp-info-table 'sp-info x) (vector-ref x (- (vector-length x) 1)))
(defobj (sp-info-cl-k 'sp-info x) (- (vector-length x) 3))
(define (sp-info-marginals the-sp-info subseq-length)
  (check-tag 'sp-info the-sp-info)
  (let ((smallest-so-far
         (let find-smallest-we-have ((k subseq-length))
           (if (not (null? (vector-ref the-sp-info (+ 2 k))))
               k
               (find-smallest-we-have (+ 1 k))))))
    (let fill-in-needed ((k (- smallest-so-far 1)))
      (if (>= k subseq-length)
          (begin
            (vector-set!
             the-sp-info (+ 2 k)
             (sp-table-marginal (vector-ref the-sp-info (+ 3 k)) #t))
            (fill-in-needed (- k 1)))))
    (vector-ref the-sp-info (+ 2 subseq-length))))


;;;; === Multiverse State ===

;; A multiverse-state may have a "cause for existence"
;; which is one of these different possible things:
;;
;; - '() if the cause is missing, i.e. a tape-lookup was performed,
;;   and this already caused a multiverse-split (with a resulting
;;   world-probability reduction), relative to which we now work,
;;   until the multiverse stack is unwound.
;;
;; - a triplet #(data-tape? index continuation), which specifies
;;   a lookup that may require further world-splitting to be satisfied.
;;
;; - A vector #(probs+options maybe-index continuation), which specifies
;;   what continuation to take from a
;;   (choose-1 ... #(...probs...) #(...options...) ...) form.
;;   If maybe-index is '(), this has not been unfolded yet.

(defobj (mv-state-prob 'mv-state mvs) (vector-ref mvs 1))
;; tape-view-pair
(defobj (mv-state-tvp 'mv-state mvs data-tape?)
  (vector-ref mvs (if data-tape? 3 2)))
(defobj (mv-state-cause 'mv-state mvs) (vector-ref mvs 4))
(define (mv-state prob p-tvp d-tvp maybe-cause)
  (vector 'mv-state prob p-tvp d-tvp maybe-cause))
(define (mv-state-neutered x)
  (mv-state (vector-ref x 1) (vector-ref x 2)
            (vector-ref x 3) '()))
(define (mv-state? x)
  (and (vector? x)
       (= (vector-length x) 5)
       (eq? (vector-ref x 0) 'mv-state)))


;; Helper for make-new-mv-state: Map a seq-index to a r-list.
(define (mv-state-r-list cl-k size-a seq-index)
  ;; if size-a=10 and cl-k=5, then seq-index 12345
  ;; will become the r-list '(5 4 3 2 1).
  (let loop ((done '())
             (i-todo seq-index)
             (power-todo (- cl-k 1)))
    (if (< power-todo 0) done
        (let* ((pow (expt size-a power-todo))
               (next-id (floor (/ i-todo pow))))
          (loop (cons next-id done)
                (- i-todo (* next-id pow))
                (- power-todo 1))))))

(define (make-new-mv-state size-a cl-k prob p-seq-index d-seq-index)
  (let* ((p-r-list (mv-state-r-list cl-k size-a p-seq-index))
         (d-r-list (mv-state-r-list cl-k size-a d-seq-index))
         (tv-p (t-view 0 cl-k '() p-r-list))
         (tv-d (t-view 0 cl-k '() d-r-list)))
    ;; Note that initially, the original and adjusted tape-view
    ;; are identically the same object.
    (mv-state prob (tv-pair tv-p tv-p) (tv-pair tv-d tv-d) '())))


;; Unfolding the multiverse-state due to a tape-get.
;; This will be called *only* by mv-stack-process when a
;; need-for-unfolding has been recognized.
(define (mv-state-unfold-for-tape-get
         the-mv-state cause
         the-sp-info
         mv-stack-to-add-to)
  ;; We did find a need to unfold the tape.
  (let* ((data-tape? (vector-ref cause 0))
         (index (vector-ref cause 1))
         (tvp (mv-state-tvp the-mv-state data-tape?))
         (tv-orig (tv-pair-orig tvp))
         (tv-adjusted (tv-pair-adjusted tvp))
         ;; Unfolding will move us one step closer to the goal of
         ;; being able to resolve the lookup encoded in `cause`.
         ;; As such, we need to know:
         ;; - What is the size of the alphabet?
         ;; - Do we need to unfold to the right or to the left?
         ;; - What is the "effective correlation length" at play?
         ;;   (This is the minimum of cl-k and
         ;;   (+ 1 as-many-entries-as-we-have)).
         (size-a (vector-length (sp-info-symbols the-sp-info)))
         (tv-size (t-view-visible-size tv-orig))
         (cl-k-effective (min (sp-info-cl-k the-sp-info) (+ 1 tv-size)))
         (probs-seq
          (sp-table-probs (sp-info-marginals the-sp-info cl-k-effective)))
         (probs-marginals
          (sp-table-probs (sp-info-marginals the-sp-info (- cl-k-effective 1))))
         (subseq-rank
          (if (>= index 0)
              (prefix-rank-1 tv-orig size-a cl-k-effective)
              (suffix-rank-1 tv-orig size-a cl-k-effective)))
         (p-marginal (fp-vector-ref probs-marginals subseq-rank))
         (subseq-rank-offset
          (if (>= index 0)
              (* size-a subseq-rank)  ; subseq is a prefix.
              subseq-rank  ; subseq is a suffix
              ))
         (k-scaling
          (if (>= index 0)
              1  ; subseq is a prefix.
              (fp-vector-length probs-marginals)  ; subseq is a suffix.
              )))
    ;; We need to compute the extended mv-stack where we added all the
    ;; sub-split cases.
    (let loop-add-mv-state
        ((k 0)
         ;; TODO: Decide whether (and in what form) we want to have
         ;; such an internal consistency check enabled. The
         ;; observation is that with such a check, violations get
         ;; detected due to the ODE-integrator's interpolation
         ;; sometimes feeding us invalid probability data - unless we
         ;; constrain the maximum time-step. This however only seems
         ;; to happen in "harmless" situations where the total
         ;; probability-contribution is many orders of magnitude below
         ;; what's relevant. Having such a check would also protect
         ;; against mis-use of (vector-choose ...) - but this is only
         ;; one of many possible mis-uses where we cannot do anything
         ;; about the others. In any case, if we want to do something
         ;; here, we likely should not (error ...) out, but somehow
         ;; communicate upwards that there was a problem.
         ;;
         ;; (p-relative-total 0.0)
         ;; (p-relative-collected '())
         (mv-stack-now mv-stack-to-add-to))
      (if (= k size-a)
          (begin
            ;; (if (not (<= (abs (- p-relative-total 1.0)) 0.001))
            ;;     ;; This would e.g. trigger on a vec-choose where
            ;;     ;; probbabilities do not sum to 1.
            ;;     ;; Check is deliberately somewhat lax.
            ;;     (error
            ;;      "Assertion A3 violated: relative probabilities must add to 1.0 - got:"
            ;;      p-relative-total p-relative-collected)
            ;;     mv-stack-now  ; done, return new mv-stack with additions.
            ;;     )
            mv-stack-now)
          (let* ((seq-rank (+ subseq-rank-offset (* k-scaling k)))
                 (p-here (max 0.0 (fp-vector-ref probs-seq seq-rank)))
                 ;; The max() below is to safeguard against weird
                 ;; numerical rounding issues.
                 (p-relative (if (= p-here 0) 0
                                 ;; (max ...) to handle numerical noise.
                                 (/ p-here (max p-here p-marginal))))
                 (prob (mv-state-prob the-mv-state))
                 (prob-new (* prob p-relative)))
            (if (> prob-new 0)
                (let* ((the-p-tvp (mv-state-tvp the-mv-state #f))
                       (the-d-tvp (mv-state-tvp the-mv-state #t))
                       (new-p-tvp
                        (if data-tape?
                            the-p-tvp
                            (tv-pair-extend the-p-tvp (>= index 0) k)))
                       (new-d-tvp
                        (if data-tape?
                            (tv-pair-extend the-d-tvp (>= index 0) k)
                            the-d-tvp))
                       (mv-state-new
                        (mv-state prob-new new-p-tvp new-d-tvp
                         ;; cause is being inherited under splitting.
                         cause)))
                  (loop-add-mv-state (+ k 1)
                                     ;; (+ p-relative-total p-relative)
                                     ;; (cons p-relative p-relative-collected)
                                     (cons mv-state-new mv-stack-now)))
                ;; otherwise, this universe is "impossible", and we just iterate.
                (loop-add-mv-state (+ k 1)
                                   ;; (+ p-relative-total p-relative)
                                   ;; (cons p-relative p-relative-collected)
                                   mv-stack-now)))))))


;; Unfolding the multiverse-state due to a choose.
;; This will be called *only* by mv-stack-process when a
;; need-for-unfolding has been recognized.
(define (mv-state-unfold-for-choose
         the-mv-state cause
         the-sp-info
         mv-stack-to-add-to)  
  (let* ((probs (car (vector-ref cause 0)))
         (options (cdr (vector-ref cause 0)))
         (num-options (vector-length probs)))
    (let loop-add-mv-state
        ((k 0)
         ;; TODO: As above - decide if we want such a consistency check here.
         ;; (p-relative-total 0.0)
         ;; (p-relative-collected '())
         (mv-stack-now mv-stack-to-add-to))
      (if (= k num-options)
          (begin
            ;; (if (not (<= (abs (- p-relative-total 1.0)) 0.001))
            ;;     (error
            ;;      "Assertion A4 violated: relative probabilities must add to 1.0 - got:"
            ;;      p-relative-total p-relative-collected)
            ;;     mv-stack-now  ; done, return new mv-stack with additions.
            ;;     )
            mv-stack-now)
          (let ((mv-state-new
                 (mv-state (* (max 0.0 (vector-ref probs k))
                              (mv-state-prob the-mv-state))
                           (mv-state-tvp the-mv-state #f)
                           (mv-state-tvp the-mv-state #t)
                           ;; Rebuilding a new cause with the index set to k.
                           (vector (vector-ref cause 0) k (vector-ref cause 2)))))
            (loop-add-mv-state (+ k 1)
                               ;; (+ p-relative-total (max 0.0 (vector-ref probs k)))
                               ;; (cons (max 0.0 (vector-ref probs k)) p-relative-collected)
                               (cons mv-state-new mv-stack-now)))))))


;;;; === Algorithmic-ODE Core Mechanism ===
;;
;; Basic idea: Given some symbol-alphabet (as a vector) and some
;; interpreter-function that is of the form...:
;;
;; (lambda (tape-get tape-set!)
;;   ... execute the program ...)
;;
;; we want to have a function that maps a `sp-table` to the d/dt
;; for that sp-table.


;; Processing the multiverse-stack
;; (Actually, as we will see: Unfolding the top-of-stack)
;;
;; - (!!!) This cleanup gets triggered by fn-eval finishing its work.
;;
;; - If the stack is empty, we are done.
;;
;; - If the top stack entry does not have a cause / requesting-continuation,
;;   it exists because we performed a lookup successfully that became the
;;   basis for a state-of-world relative to which further splitting
;;   and cleaning-up would have happened. But "everything that needed
;;   splitting was processed", so nothing is to happen with this
;;   intermediate checkpoint anymore. We can remove it.
;;
;; - If the top stack entry has a requesting-continuation, ...
;;   see if we can actually do the element-lookup that asked
;;   for this requesting-continuation.
;;   - If yes, replace the top stack entry with a "neutered"
;;     one that no longer has the continuation: this will be
;;     the top-world that is active and seen by the continuation
;;     that has the successful lookup; this will ultimately be
;;     removed-from-stack by termination of fn-eval.
;;     ALSO, leave by activating the continuation.
;;   - If no, remove the element with requesting-continuation from
;;     world-stack and add size-a many entries to world-stack
;;     that have the same requesting-continuation but different
;;     mv-state state-of-the-world, as-unfolded.

(define (mv-stack-process mv-stack-ref the-sp-info)
  (cond
   ((null? (car mv-stack-ref))  ; We are done, nothing to do.
    #t)
   ((null? (mv-state-cause (caar mv-stack-ref)))
    ;; Top-of-mv-stack is a 'resolved checkpoint'.
    ;; This does not ask for further sub-splitting work,
    ;; so we can clean it up by removing it from the mv-stack.
    (set-car! mv-stack-ref (cdar mv-stack-ref))
    (mv-stack-process mv-stack-ref the-sp-info))
   (#t
    ;; Top-of-mv-stack has a cause-continuation.
    (let* ((this-mv-state (caar mv-stack-ref))
           (cause (mv-state-cause this-mv-state))
           (index (vector-ref cause 1))
           (cont (vector-ref cause 2)))
      (if (not (pair? (vector-ref cause 0)))
          ;;;; Cause comes from a tape-get.
          (let* ((data-tape? (vector-ref cause 0))
                 (tvp (mv-state-tvp this-mv-state data-tape?))
                 (size-a (vector-length (sp-info-symbols the-sp-info)))
                 (cl-k (vector-length
                        (sp-table-striding (sp-info-table the-sp-info))))
                 (maybe-lookup-result
                  (tv-lookup (tv-pair-adjusted tvp) index size-a cl-k)))
            (if (not (null? maybe-lookup-result))
                ;; We could perform the lookup, the answer is clear,
                ;; no need to split the world further.
                ;; We need to replace this top-of-world-state with
                ;; "what now is the current checkpoint-state-of-the-world"
                ;; that does not have a cause-continuation.
                (let ((this-mv-state-neutered
                       (mv-state-neutered this-mv-state)))
                  ;; Replace top element.
                  (set-car! mv-stack-ref
                            (cons this-mv-state-neutered (cdar mv-stack-ref)))
                  ;; Actually invoke continuation; further execution happens
                  ;; in a world where current-unfolding-state is a "checkpoint".
                  (cont  ; replaces current-continuation with cont,
                         ; no further execution here.
                   maybe-lookup-result)))
            ;; Otherwise, lookup was not successful.
            ;; We are removing the current mv-state,
            ;; and adding mv-states for all possible unfoldings.
            (begin
              (set-car! mv-stack-ref
                        (mv-state-unfold-for-tape-get
                         this-mv-state cause the-sp-info (cdar mv-stack-ref)))
              ;; Here, we can now recurse into processing the stack
              ;; post-unfolding.
              (mv-stack-process mv-stack-ref the-sp-info)
              ))
          ;;;; Otherwise, cause comes from a (choose ...)
            (if (null? index)
                (begin
                  ;; This (choose ...) was not yet unfolded. Unfold it.
                  (set-car! mv-stack-ref
                            (mv-state-unfold-for-choose
                             this-mv-state cause the-sp-info (cdar mv-stack-ref)))
                  ;; Here, we can now recurse into processing the stack
                  ;; post-unfolding.
                  (mv-stack-process mv-stack-ref the-sp-info))
                ;; Otherwise, we are in a world described by the "neutered"
                ;; 'choose' element.
                ;; Replace top multiverse stack element with "neutered" form
                ;; and invoke continuation.
                (let* ((probs (car (vector-ref cause 0)))
                       (options (cdr (vector-ref cause 0)))
                       (this-mv-state-neutered (mv-state-neutered this-mv-state)))
                  (set-car! mv-stack-ref
                            (cons this-mv-state-neutered (cdar mv-stack-ref)))
                  (cont
                   ;; replaces current-continuation, as above.
                   (vector-ref options index)))))))))

;; Internal tape-get. This performs a tape-lookup which,
;; if successful, simply returns a value, and if not
;; (since the tape has not been unfolded deeply enough),
;; puts a new mv-state that represents the unfold-request
;; on the top of the stack and exits out via `exit-out-cont`,
;; which will process the stack via (mv-stack-process).
(define (tape-get-1 mv-stack-ref the-sp-info data-tape? index exit-out-cont)
  (call-with-current-continuation
   (lambda (tape-get-1-return-cont)
     (let* ((this-mv-state (caar mv-stack-ref))
            (tvp (mv-state-tvp this-mv-state data-tape?))
            (tv-adjusted (tv-pair-adjusted tvp))
            (size-a (vector-length (sp-info-symbols the-sp-info)))
            (cl-k (vector-length (sp-table-striding
                                  (sp-info-table the-sp-info))))
            (maybe-lookup-result (tv-lookup tv-adjusted index size-a cl-k)))
       (if (not (null? maybe-lookup-result))
           ;; Tape-lookup was successful, we just return
           ;; the value on the tape, via our continuation.
           (tape-get-1-return-cont maybe-lookup-result)
           ;; Otherwise, lookup failed. We have to put the
           ;; lookup-request that needs multiverse-unfolding
           ;; onto the multiverse-stack and then exit out
           ;; via the exit-out-cont.
           (let ((new-mv-state
                  (mv-state
                   (mv-state-prob this-mv-state)
                   (mv-state-tvp this-mv-state #f)
                   (mv-state-tvp this-mv-state #t)
                   (vector data-tape? index tape-get-1-return-cont))))
             (set-car! mv-stack-ref (cons new-mv-state (car mv-stack-ref)))
             (exit-out-cont #f)))))))


;; Internal tape-set:
;;  - First, perform a tape-get that ensures that the tape has been unfolded
;;    to the needed depth (this may split the universe).
;;  - Then, build a new state-of-the-world that has the tape-view-pair
;;    of the tape in question modified in the expected place.
;;  - This then becomes a new "checkpoint", so we push it onto
;;    the multiverse-stack.
(define (tape-set-1 mv-stack-ref
                    the-sp-info data-tape? index value exit-out-cont)
  (let ((unused-lookup-value  ; only needed to ensure we are in a world
                                        ; where the tape is unfolded far enough.
         ;; Here, we can directly forward the exit-out-cont, since the adjustment
         ;; of the tape-view on the multiverse-stack happens in the continuation
         ;; of tape-get-1 right here.
         (tape-get-1 mv-stack-ref the-sp-info data-tape? index exit-out-cont)))
    (let* ((the-mv-state (caar mv-stack-ref))
           (tvp-post-adjustment
            (tv-pair-adjust-extended (mv-state-tvp the-mv-state data-tape?)
                                     index value))
           (new-mv-state
            (mv-state
             (mv-state-prob the-mv-state)
             (if data-tape? (mv-state-tvp the-mv-state #f) tvp-post-adjustment)
             (if data-tape? tvp-post-adjustment (mv-state-tvp the-mv-state #t))
             '()  ; no cause-continuation.
             )))
      (if (not (null? (mv-state-cause the-mv-state)))
          (error
           "Assertion A5 violated: tape-set-1 top-of-stack universe must not have unresolved cause."
           the-mv-state)
          (set-car!
           mv-stack-ref
           (cons new-mv-state (car mv-stack-ref)))))))


;; Performance note: `(choose ...) is computationally costly - in the
;; longer run, we might want to give users an alternative approach that
;; roughly looks as follows:
;;
;; (let ((choose-ab (make-choice-fn '((1.0 a) (1.0 b)))))
;;   (register-problem ...
;;     (let ((a-or-b (choose-ab)))
;;        ...)
;;
;; That way, relevant arg-processing can be done at make-choice-fn
;; invocation time, rather than at-choice-time.


;; Internal choose. This performs a nondeterministic choice.
(define (choose-1 mv-stack-ref the-sp-info probs options exit-out-cont)
  (call-with-current-continuation
   (lambda (choose-1-return-cont)
     (let* ((this-mv-state (caar mv-stack-ref))
            (new-mv-state
             (mv-state
              (mv-state-prob this-mv-state)
              (mv-state-tvp this-mv-state #f)
              (mv-state-tvp this-mv-state #t)
              (vector (cons probs options) '() choose-1-return-cont))))
       (set-car! mv-stack-ref (cons new-mv-state (car mv-stack-ref)))
       (exit-out-cont #f)))))


;; Helper, used inside compute-dy/dt, adjusts the dy/dt-accumulator.
;; vec-buffer-ref is #(vec-orig vec-adjusted size-valid-prefix)
(define (dy/dt-collect-into-accumulator!
         the-sp-info world-prob dy/dt-accumulator vec-buffer-ref)
  (let* ((the-sp-table (sp-info-table the-sp-info))
         (size-a (vector-length (sp-info-symbols the-sp-info)))
         (striding (sp-table-striding the-sp-table))
         (cl-k (vector-length striding)))
    (letrec
        ((seq-index
          (lambda (vec vector-offset)
            (let loop ((total 0)
                       (v-i vector-offset)
                       (i 0))
              (if (= i cl-k) total
                  (loop (+ total (* (vector-ref striding i)
                                    (u16-vector-ref vec v-i)))
                        (+ 1 v-i)
                        (+ 1 i))))))
         (process-vec
          (lambda (size)
            (let ((offset-max (- size cl-k)))
              (let loop ((offset 0))
                (if (<= offset offset-max)
                    (let ((seq-index-orig
                           (seq-index (vector-ref vec-buffer-ref 0)
                                      offset))
                          (seq-index-adjusted
                           (seq-index (vector-ref vec-buffer-ref 1)
                                      offset)))
                      (if (not (= seq-index-orig seq-index-adjusted))
                          ;; There actually is a change here.
                          (begin
                            (fp-vector-set!
                             dy/dt-accumulator seq-index-orig
                             (- (fp-vector-ref dy/dt-accumulator seq-index-orig)
                                world-prob))
                            (fp-vector-set!
                             dy/dt-accumulator seq-index-adjusted
                             (+ (fp-vector-ref dy/dt-accumulator
                                               seq-index-adjusted)
                                world-prob))))
                      (loop (+ offset 1)))))))))
    (process-vec (vector-ref vec-buffer-ref 2)))))

;; If we are done with eval-fn evaluation, we still need to unfold tapes
;; so that every observed tape-change has full coverage, and then collect
;; all changes to get us the dy/dt.
;;
;; vec-buffer-ref: see dy/dt-collect-into-accumulator!
;; This mutable buffer's vectors will be replaced with a sufficiently-extended
;; vectors as-needed, and have the orig-sequence and adjusted-sequence unspooled
;; into them, for windowed processing.
(define (finish-fn-eval-reference  ; "slow reference implementation"
         mv-stack-ref the-sp-info exit-out-cont
         vec-buffer-ref dy/dt-accumulator)
  (let*
      ((the-mv-state (caar mv-stack-ref))
       (debug-flag (cdr mv-stack-ref))  ; TODO: Document use of CDR on stack-ref for debug-flag!
       (cl-k (vector-length (sp-table-striding (sp-info-table the-sp-info))))
       (tvp-p (mv-state-tvp the-mv-state #f))
       (tvp-d (mv-state-tvp the-mv-state #t))
       ;; If there was no change at all, -min and -max are off-but-meaningless,
       ;; since then, change-index-[pd]-(min|max) will be '(), and this is what
       ;; we use for making decisions.
       (unfolded-range-p-min (- (t-view-l-len (tv-pair-orig tvp-p))))
       (unfolded-range-p-max (- (t-view-r-len (tv-pair-orig tvp-p)) 1))         
       (unfolded-range-d-min (- (t-view-l-len (tv-pair-orig tvp-d))))
       (unfolded-range-d-max (- (t-view-r-len (tv-pair-orig tvp-d)) 1))
       (change-index-p-min (tv-pair-maybe-min-change-index tvp-p))
       (change-index-p-max (if (null? change-index-p-min)
                               change-index-p-min
                               (tv-pair-maybe-max-change-index tvp-p)))
       (change-index-d-min (tv-pair-maybe-min-change-index tvp-d))
       (change-index-d-max (if (null? change-index-d-min)
                               change-index-d-min
                               (tv-pair-maybe-max-change-index tvp-d)))
       (expand-tape-l-r
        (lambda (data-tape?
                 change-index-min change-index-max
                 unfolded-range-min unfolded-range-max)
          ;; Expanding the tape so that every cl-k wide window that contains
          ;; a change will be visible.
          (if (not (null? change-index-min))
              ;; We have a min-position for a change on the tape.
              ;; This implies we will also have a max-position.
              ;;
              ;; TODO: expanding the world-state so we have full coverage from
              ;; leftmost-touched-window to rightmost-touched-window can create
              ;; a lot of avoidable effort. What we rather need to do:
              ;; - Generic situation on the tape (. = unfolded, X = adjusted):
              ;;   ..X..X...X.
              ;; - If context-window is 4, we need to first take this world
              ;;   and unfold to have 4-wide coverage to the left, and
              ;;   process everything we can here.
              ;; - We then also need to start from the
              ;;   last-processed-window-start *on the original world-situation*,
              ;;   and unfold-towards-right from that.
              (begin
                (let loop-expand-l
                    ((index (- unfolded-range-min 1))
                     ;; Example: cl-k=5, unfolded-min=-4, change=-2:
                     ;; Need to unfold at indices: -2, -3, -4, -5, -6 to cover
                     ;; a 5-sequence that ends with the change, so here have
                     ;; to do 2 more steps (= 5 - 1 - ((-2) - (-4)))
                     (todo (- cl-k 1 (- change-index-min unfolded-range-min))))
                  (if (> todo 0)
                      (begin
                        (tape-get-1 mv-stack-ref
                                    the-sp-info data-tape? index exit-out-cont)
                        (loop-expand-l (- index 1) (- todo 1)))))
                (let loop-expand-r
                    ((index (+ unfolded-range-max 1))
                     ;; Example: cl-k=5, unfolded-range-max=4, change=2:
                     ;; Need to unfold at indices: 2, 3, 4, 5, 6 to cover
                     ;; a 5-sequence that ends with the change. Also here, we have
                     ;; to do 2 more steps.
                     (todo (- cl-k 1 (- unfolded-range-max change-index-max))))
                  (if (> todo 0)
                      (begin
                        (tape-get-1 mv-stack-ref
                                    the-sp-info data-tape? index exit-out-cont)
                        (loop-expand-r (+ index 1) (- todo 1))))))))))
    (expand-tape-l-r #f
                     change-index-p-min change-index-p-max
                     unfolded-range-p-min unfolded-range-p-max)
    (expand-tape-l-r #t
                     change-index-d-min change-index-d-max
                     unfolded-range-d-min unfolded-range-d-max)
    (let ((collect-dy/dt-contributions
           (lambda (data-tape?)
             ;; Here, we are in a world where both tapes have been unfolded
             ;; as far as they need be.
             ;; There no longer is any reason to split the world any further.
             (if (not (null? (if data-tape?
                                 unfolded-range-d-min
                                 unfolded-range-p-min)))
                 ;; There was a change to the tape in question.
                 ;; (It does not matter that we also did some tape-expanding
                 ;; afterwards.)
                 ;;
                 ;; We need to again lookup the top-of-multiverse-stack state,
                 ;; since that typically will have been changed by expanding
                 ;; the tapes.
                 (let* ((the-mv-state (caar mv-stack-ref))
                        (tvp (mv-state-tvp the-mv-state data-tape?))
                        (tv-orig (tv-pair-orig tvp))
                        (view-size (+ (t-view-l-len tv-orig) (t-view-r-len tv-orig)))
                        (world-prob (mv-state-prob the-mv-state)))
                   (vector-set! vec-buffer-ref 2 view-size)            
                   ;; Ensure the vec-buffer has sufficient size.
                   (if (> view-size (u16-vector-length
                                     (vector-ref vec-buffer-ref 0)))
                       ;; We can afford to be generous with re-allocation size.
                       (begin
                         (vector-set! vec-buffer-ref 0
                                      (make-u16-vector
                                       (min 32 (* view-size 2)) 0))
                         (vector-set! vec-buffer-ref 1
                                      (make-u16-vector
                                       (min 32 (* view-size 2)) 0))))
                   ;; Copy over the data.
                   (tv-copy-to-buffer tv-orig (vector-ref vec-buffer-ref 0))
                   (tv-copy-to-buffer (tv-pair-adjusted tvp)
                                      (vector-ref vec-buffer-ref 1))
                   (if debug-flag
                       (let ((seq-old (make-vector-iter
                                       view-size
                                       (lambda (k)
                                         (u16-vector-ref
                                          (vector-ref vec-buffer-ref 0) k))))
                             (seq-new (make-vector-iter
                                       view-size
                                       (lambda (k)
                                         (u16-vector-ref
                                          (vector-ref vec-buffer-ref 1) k)))))
                         (if (not (equal? seq-old seq-new))
                             (let ((prog-unfolded
                                    (tv-pair-orig
                                     (mv-state-tvp the-mv-state #f))))
                               (display
                                `((p-world . ,world-prob)
                                  (prog . ,(reverse
                                            (t-view-r-list prog-unfolded)))
                                  (data-tape? . ,data-tape?)
                                  (seq-old . ,seq-old)
                                  (seq-new . ,seq-new)))
                               (display "\n")))))
                   (dy/dt-collect-into-accumulator!
                    the-sp-info world-prob dy/dt-accumulator vec-buffer-ref))))))
      (collect-dy/dt-contributions #f)
      (collect-dy/dt-contributions #t)
      )))


;;;; BEGIN CODE FOR: faster inner loop
;;;; We no longer expand windows unnecessarily, or use call/cc magic, for the innermost loop.

;; Given vec-buffer-ref == #(u16-vec0 u16-vec1 ...),
;; check whether the entries in index-range [i-min .. i-max] are all equal.
(define (vec-buffer-range-equal? vec-buffer-ref i-min i-max)
  (let ((v0 (vector-ref vec-buffer-ref 0))
        (v1 (vector-ref vec-buffer-ref 1)))
    (let loop ((i i-min))
      (cond
       ((> i i-max) #t)
       ((= (u16-vector-ref v0 i) (u16-vector-ref v1 i))
        (loop (+ 1 i)))
       (#t #f)))))

;; XXX for debugging.
(define (ddd-vec-buffer-ranges vec-buffer-ref i-min i-max)
  (let* ((v0 (vector-ref vec-buffer-ref 0))
         (v1 (vector-ref vec-buffer-ref 1))
         (d0 (make-vector-iter
              (- (+ 1 i-max) i-min)
              (lambda (k) (u16-vector-ref v0 (+ i-min k)))))
         (d1 (make-vector-iter
              (- (+ 1 i-max) i-min)
              (lambda (k) (u16-vector-ref v1 (+ i-min k))))))
    (cons d0 d1)))

;; Extracting a fused-index from a subrange of indices.
;; The fused-index is the rank of the subsequence of indices
;; in the indicated range.
(define (u16-vec-fused-index u16-vec index-step-factor i-min i-max)
  (let loop ((i i-max)
             (scale 1)
             (total 0))
    (if (< i i-min)
        total
        (loop (- i 1)
              (* scale index-step-factor)
              (+ total (* scale (u16-vector-ref u16-vec i)))))))


(define (dy/dt-accumulate-part
         dy/dt-accumulator
         current-probs
         ;; p-relative-factor is (/ p-world p-middle-part-orig);
         ;; we then multiply this with the Markov-chain-table
         ;; probability of the fully expanded sequence.
         ;; Note that if the middle-part equals the full sequence,
         ;; this is just p-world.
         p-relative-factor 
         base
         offset-middle-part-orig
         offset-middle-part-adjusted         
         scaling-left-part
         num-indices-left
         num-indices-right)
  (let ((i-right-end (expt base num-indices-right))
        (i-left-end (expt base num-indices-left)))
    (let loop-left ((i-left 0))  ; left part makes "slow" loop.
      (if (= i-left i-left-end)
          #t
          (let loop-right ((i-right 0))
            (if (= i-right i-right-end)
                ;; Done with this right-loop, continuing
                ;; with next left-loop iteration.
                (loop-left (+ 1 i-left))
                (let* ((index-contrib-left-right
                        (+ (* scaling-left-part i-left) i-right))
                       (index-accumulator-orig
                        (+ index-contrib-left-right
                           offset-middle-part-orig))
                       (index-accumulator-adjusted
                        (+ index-contrib-left-right
                           offset-middle-part-adjusted))
                       (p-full-sequence-orig
                        (fp-vector-ref current-probs index-accumulator-orig))
                       (p-delta (* p-full-sequence-orig p-relative-factor)))
                  (if (and (> p-delta 0.0)
                           (not (= index-accumulator-orig
                                   index-accumulator-adjusted)))
                      (begin
                        (fp-vector-set!
                         dy/dt-accumulator index-accumulator-orig
                         (- (fp-vector-ref dy/dt-accumulator
                                           index-accumulator-orig)
                            p-delta))
                        (fp-vector-set!
                         dy/dt-accumulator index-accumulator-adjusted
                         (+ (fp-vector-ref dy/dt-accumulator
                                           index-accumulator-adjusted)
                            p-delta))))
                  (loop-right (+ 1 i-right)))))))))


;;;; *** Adding contributions to the dy/dt-accumulator ***
;;
;; In the general case, we have some unfolded tape that covers
;; the leftmost and rightmost change, and may extend beyond it.
;; We then have to slide all possible windows of length cl-k
;; that have overlap with [change-index-min .. change-index-max]
;; over the tape, potentially left-extending and maybe also
;; right-extending at the same time if the window covers
;; not-yet-expanded tape-regions.
;;
;; IMPORTANT: when we do handle a window that does not contain
;; the full "revealed context" on the tape, we must make sure that
;; expansion is done in a way that respects the revealed context.
;; This will then further reduce world-probability.
;;
;; The generic situation is as follows - V = Visible,
;; M = Visible and Mutated across -orig and -adjusted.
;; We are considering a context-length of 6 - example EX1:
;;
;;                 ... V V M V V M V ...
;;
;;           ...(? ? ? V V M)V V M V ...          #0
;;             ...(? ? V V M V)V M V ...          #1
;;               ...(? V V M V V)M V ...          #2
;;                 ...(V V M V V M)V ...          #3
;;                 ... V(V M V V M V)...          #4
;;                 ... V V(M V V M V ?)...        #5
;;                 ... V V M(V V M V ? ?)...      #6
;;                 ... V V M V(V M V ? ? ?)...    #7
;;                 ... V V M V V(M V ? ? ? ?)...  #8
;;
;; Here, for those windows that do not have `?`-s on them,
;; i.e. #3 and #4, we can simply read off probability rate-of-change
;; adjustments from the current multiverse world-probability,
;; but when we extend to the left and to the right, we need
;; to do this taking the full current-window context into account.
;;
;; There also are situations where we have to left-extend AND right-extend,
;; as in this example EX2:
;;
;;                       ... M V M ...
;;
;;            ....(? ? ? ? ? M)V M...              #0
;;              ....(? ? ? ? M V)M...              #1
;;                 ...(? ? ? M V M)...             #2
;;                   ...(? ? M V M ?)...           #3
;;                     ...(? M V M ? ?)...         #4
;;                       ...(M V M ? ? ?)...       #5
;;                        ...M(V M ? ? ? ?)...     #6
;;                        ...M V(M ? ? ? ? ?)...   #7
;;
;; General strategy:
;;
;; Broadly speaking, since the tape-content is fixed, we can do what
;; the call/cc mechanism does more compactly, avoiding some very costly
;; bookkeeping.
;;
;; - We represent a pair of orig/adjusted stretches with this data:
;;   <orig index into a flattened shape-[A]*k array>, <same for adjusted>, <k>
;;
;; - We also know the sequence-length cl-k.
;;
;; - We start with int-representations of the revealed orig and
;;   adjusted sequence, and the probability to be in this situation.
;;
;; - For left-shifting, there are two operations:
;;   - Increase window-length
;;   - Shift window
;; - Same for right-shifting.
;;
;; - We start with a potentially-short/potentially-long window.
;;
;;;; XXX-OBSOLETE-REST-OF-COMMENT-BELOW-XXX
;;
;; - We start recursion from the rightmost affected position,
;;   left-shifting the window in every step. We know how far
;;   to right-extend from that position.
;;
;; - We recursively-and-iteratively left-pad by drawing
;;   from the existing length-k and -(k+1) -marginal distributions.
;;
;; - At every left-padding step, we do two things:
;;   - recursively left-pad further.
;;   - also start recursively right-padding.
;;
;; - At the deepest recursion level, the next-step orig/adjusted-index align.
;;   - We also know the probability with which we recursed into this situation.
;;   - We need to update the rate-accumulator at the orig- and adjusted-index.

;; Being able to turn on debuging for accumulator-updates is so useful
;; that we provide code for this.
(define (report-accum-update-1 size-a cl-k
                               p-current
                               i-orig i-adjusted len-i
                               i-orig-here i-adjusted-here
                               accum probs)
  (let* ((vec-from-index
          (lambda (i-x target-len)
            (let ((result (make-vector target-len #f)))
              (let loop ((i 0))
                (if (= i target-len) result
                    (begin
                      (vector-set!
                       result (- target-len 1 i)
                       (remainder (quotient i-x (expt size-a i)) size-a))
                      (loop (+ 1 i))))))))
         (v-orig (vec-from-index i-orig len-i))
         (v-adjusted (vec-from-index i-adjusted len-i)))
    (display `(ddd-a- ,p-current at ,(vec-from-index i-orig-here cl-k) from
                      ,v-orig -> ,v-adjusted / ,i-orig-here ->
                      ,i-adjusted-here len-i ,len-i))
    (display "\n")
    (display `(ddd-a+ ,p-current at ,(vec-from-index i-adjusted-here cl-k) from
                      ,v-orig -> ,v-adjusted / ,i-orig-here ->
                      ,i-adjusted-here len-i ,len-i))
    (display "\n\n")
    ))


(define (lr-rec-extend-1 the-sp-info p-current i-orig i-adjusted len-i accum)
  (let* (;; Setting this to #t enables debugging accumulator-contributions.
         (debug-accum-contributions #f)
         (cl-k (vector-length (sp-table-striding (sp-info-table the-sp-info))))
         (size-a (vector-length (sp-info-symbols the-sp-info)))
         (prefix-modulus (expt size-a (- cl-k 1)))
         (window-modulus (* prefix-modulus size-a)))
    (letrec
      ((get-prob
        (lambda (index len-i)
          (fp-vector-ref
           (sp-table-probs (sp-info-marginals the-sp-info len-i))
           index)))
       ;;
       (get-prob-relative
        (lambda (index-short len-short index-long len-long)
          (let ((p-long (get-prob index-long len-long)))
            (if (= p-long 0.0) 0.0
                (/ p-long (max  ; (max ...) handles numerical noise.
                           p-long
                           (get-prob index-short len-short)))))))
       ;;
       (accumulate-dp/dt
        ;; Also returns whether there was work to be done.
        (lambda (p-current i-orig-maybe-extended
                           i-adjusted-maybe-extended)
          ;; (display `(ddd-accumulate-dp/dt
          ;;            p-current ,p-current
          ;;            i-orig-maybe-extended ,i-orig-maybe-extended
          ;;            i-adjusted-maybe-extended ,i-adjusted-maybe-extended))
          ;; (display "\n")
          (let ((i-orig-here (remainder i-orig-maybe-extended window-modulus))
                (i-adjusted-here
                 (remainder i-adjusted-maybe-extended window-modulus)))
            (if (= i-orig-here i-adjusted-here)
                #f  ; nothing to do
                (let ((d-p-orig/dt-prev (fp-vector-ref accum i-orig-here))
                      (d-p-adjusted/dt-prev
                       (fp-vector-ref accum i-adjusted-here)))
                  (fp-vector-set! accum i-orig-here
                                  (- d-p-orig/dt-prev p-current))
                  (fp-vector-set! accum i-adjusted-here
                                  (+ d-p-adjusted/dt-prev p-current))
                  (if debug-accum-contributions
                      (report-accum-update-1
                       size-a cl-k
                       p-current
                       i-orig i-adjusted len-i
                       i-orig-here i-adjusted-here
                       accum
                       (sp-table-probs (sp-info-marginals the-sp-info cl-k))
                       ))
                  )))))
       ;;
       (extend-ri-from-prefix
        (lambda (p-current i-orig-prefix i-adjusted-prefix)
          ;; (display `(ddd-extend-ri-from-prefix p-current ,p-current i-orig-prefix ,i-orig-prefix
          ;;                                      i-adjusted-prefix ,i-adjusted-prefix))
          ;; (display "\n")
          (if (= i-orig-prefix i-adjusted-prefix)
              #t  ; Same prefix, no change.
              (n-times (i size-a)
                (let* ((i-orig (+ (* i-orig-prefix size-a) i))
                       (i-adjusted (+ (* i-adjusted-prefix size-a) i))
                       (p-relative
                        (get-prob-relative i-orig-prefix (- cl-k 1)
                                           i-orig cl-k)))
                  (if (> p-relative 0.0)
                      (let ((p-new (* p-current p-relative)))
                        (accumulate-dp/dt p-new i-orig i-adjusted)
                        (extend-ri-from-prefix
                         p-new
                         (remainder i-orig prefix-modulus)
                         (remainder i-adjusted prefix-modulus)))))))))
       ;;
       (extend-le
        (lambda (p-current i-orig i-adjusted
                           len-i do-right-shifts-from-here)
          ;; (display `(ddd-extend-le p-current ,p-current i-orig ,i-orig i-adjusted ,i-adjusted
          ;;                          len-i ,len-i do-right-shifts-from-here ,do-right-shifts-from-here))
          ;; (display "\n")
          ;; If there is no change in need of processing anymore, we are done.
          (if (= i-orig i-adjusted)
              ;; In the current window, there is no change. We are done.
              #t
              ;; Otherwise, there is a change.
              ;; We first have to determine if we have a too-short window.
              ;; In that case, we need to left-extend the reading frame,
              ;; but keep its right-position.
              (begin
                (cond
                 ((< len-i cl-k)
                  ;; Try left-extending in all possible ways.
                  (n-times (i size-a)
                    (let* ((i-scaled (* i (expt size-a len-i)))
                           (i-orig-ext (+ i-scaled i-orig))
                           (i-adjusted-ext (+ i-scaled i-adjusted))
                           (len-i-next (+ 1 len-i))
                           (p-relative
                            (get-prob-relative
                             i-orig len-i i-orig-ext len-i-next)))
                      (if (> p-relative 0.0)
                          (extend-le (* p-current p-relative)
                                     i-orig-ext i-adjusted-ext
                                     len-i-next
                                     ;; As we are left-extending, once we reach
                                     ;; full prefix-length, we are at the point
                                     ;; where we do right-extending.
                                     (= len-i-next (- cl-k 1)))))))
                 ((= len-i cl-k)
                  ;; We have a just-full window - AND are guaranteed
                  ;; to have a change.
                  ;; First, perform the probability-adjustment right here.
                  ;; (Using the lowest cl-k many size-a-digits).
                  (accumulate-dp/dt p-current i-orig i-adjusted)
                  (n-times (i size-a)
                    (let* ((i-scaled (* i (expt size-a (- len-i 1))))
                           (i-suffix-orig (quotient i-orig size-a))
                           (i-suffix-adjusted (quotient i-adjusted size-a))
                           (i-orig-next (+ i-scaled i-suffix-orig))
                           (i-adjusted-next (+ i-scaled i-suffix-adjusted))
                           (p-relative
                            (get-prob-relative
                             i-suffix-orig (- len-i 1) i-orig-next len-i)))
                      (if (> p-relative 0.0)
                          (extend-le (* p-current p-relative)
                                     i-orig-next i-adjusted-next
                                     len-i
                                     ;; If we left-shifted a full frame,
                                     ;; we do not right shift from there.
                                     #f)))))
                 (#t  ;  (> len-i cl-k)
                  ;; We have extra digits to the left of the window.
                  ;; Accumulate and shift left.
                  (accumulate-dp/dt p-current i-orig i-adjusted)
                  (extend-le p-current
                             (quotient i-orig size-a)
                             (quotient i-adjusted size-a)
                             (- len-i 1)
                             ;; Never do right-extension from such a
                             ;; left-shifted window.
                             #f)))
                ;; We are done accumulating and possibly left-extending.
                ;; Let's see if we have to right-extend.
                (if do-right-shifts-from-here
                    (extend-ri-from-prefix
                     p-current
                     (remainder i-orig prefix-modulus)
                     (remainder i-adjusted prefix-modulus))))))))
    (extend-le p-current i-orig i-adjusted len-i
               ;; We can do right-extending right here if we have
               ;; at least a full prefix.
               (>= len-i (- cl-k 1))))))


;; If we are done with eval-fn evaluation, we still need to unfold tapes
;; so that every observed tape-change has full coverage, and then collect
;; all changes to get us the dy/dt.
;;
;; Since this function does not use any of the call/cc magic, and implements
;; the innermost loop, it would be a prime candidate for replacement with
;; a more performant c-lambda implementation.
;;
;; vec-buffer-ref: see dy/dt-collect-into-accumulator!
;; This mutable buffer's vectors will be replaced with a sufficiently-extended
;; vectors as-needed, and have the orig-sequence and adjusted-sequence unspooled
;; into them, for windowed processing.
(define (finish-fn-eval-fast-fixed
         mv-stack-ref the-sp-info exit-out-cont
         vec-buffer-ref dy/dt-accumulator)
  (let*
      ((the-mv-state (caar mv-stack-ref))
       (cl-k (vector-length (sp-table-striding (sp-info-table the-sp-info))))
       (size-a (vector-length (sp-info-symbols the-sp-info)))
       (p-current (mv-state-prob the-mv-state))
       (collect-dy/dt-contributions
        (lambda (data-tape?)
          (let* ((tvp (mv-state-tvp the-mv-state data-tape?))
                 (tv-orig (tv-pair-orig tvp))
                 (tv-adjusted (tv-pair-adjusted tvp))
                 (len-visible (+ (t-view-l-len tv-orig)
                                 (t-view-r-len tv-orig))))
            ;; XXX
            ;; (display `(ddd-calling-lr-rec-extend-1 tv-orig ,tv-orig tv-adjusted ,tv-adjusted))
            ;; (display "\n")
            (lr-rec-extend-1
             the-sp-info p-current
             (tv-as-index tv-orig size-a)
             (tv-as-index tv-adjusted size-a)
             len-visible
             dy/dt-accumulator)))))
    ;; (display "DDD collect p-tape\n")
    (collect-dy/dt-contributions #f)
    ;; (display "DDD collect d-tape\n")    
    (collect-dy/dt-contributions #t)))



;; "Reference" implementation uses splitting primitives.
;; (define finish-fn-eval finish-fn-eval-reference)
(define finish-fn-eval finish-fn-eval-fast-fixed)

;;;; END CODE FOR: faster inner loop

;; Computing dy/dt, basic variant.
;; Here, the tape-get and tape-set! functions directly work with
;; alphabet-indices, not symbols. Symbols might be more convenient
;; to work with in some cases.
;;
;; A key issue here is that we have to provide an exit-continuation
;; that gets invoked after an universe-splitting event and proceeds to
;; (mv-stack-process mv-stack-ref sp-info), which in general will
;; invoke continuations, and in this way come back to executing
;; the continuation of a fn-eval invocation.

(define (compute-dy/dt fn-eval symbols the-sp-table debug-flag)
  (let* ((cl-k (vector-length (sp-table-striding the-sp-table)))
         (sp-probs (sp-table-probs the-sp-table))
         (size-a (vector-length symbols))
         (num-params (fp-vector-length (sp-table-probs the-sp-table)))
         (the-sp-info (sp-info symbols the-sp-table))
         (dy/dt-accumulator (make-fp-vector num-params 0.0))
         (the-mv-stack-ref (cons '() debug-flag))
         (vec-buffer-ref (vector (make-u16-vector 32 0)
                                 (make-u16-vector 32 0) 0)))
    ;; (display "XXX-EXPERIMENTAL: Have nonzero limit on world-probability!\n")
    ;; We start with an empty tape-view.
    (let ((the-mv-state (make-new-mv-state size-a 0 1 0 0)))
      (set-car! the-mv-stack-ref (cons the-mv-state '()))
      (call-with-current-continuation
       (lambda (exit-out-cont)
         (let ((tape-get
                (lambda (data-tape? index)
                  (tape-get-1 the-mv-stack-ref the-sp-info
                              data-tape? index exit-out-cont)))
               (tape-set!
                (lambda (data-tape? index value)
                  (tape-set-1 the-mv-stack-ref the-sp-info
                              data-tape? index value exit-out-cont)))
               (vector-choose
                (lambda (v-probs v-options)
                  (choose-1 the-mv-stack-ref the-sp-info
                            v-probs v-options
                            exit-out-cont))))
           ;; TODO: Might want to protect the clean-up with a dynamic-wind.
           (fn-eval tape-get tape-set! vector-choose)
           (finish-fn-eval the-mv-stack-ref the-sp-info
                           exit-out-cont vec-buffer-ref dy/dt-accumulator)
           )))
      ;; this is exit-out-cont: 
      (mv-stack-process the-mv-stack-ref the-sp-info))
    dy/dt-accumulator))


==> anc/code/framework/tapes_py_interface.scm <==
;;;; Copyright 2025 Google LLC
;;;; 
;;;; Licensed under the Apache License, Version 2.0 (the "License");
;;;; you may not use this file except in compliance with the License.
;;;; You may obtain a copy of the License at
;;;; 
;;;;     https://www.apache.org/licenses/LICENSE-2.0
;;;; 
;;;; Unless required by applicable law or agreed to in writing, software
;;;; distributed under the License is distributed on an "AS IS" BASIS,
;;;; WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
;;;; See the License for the specific language governing permissions and
;;;; limitations under the License.

;; The gambit-C based framework.

(include "gambit_macros.scm")
(include "tape_multiverse.scm")

;; The framework provides a global problem-registry;
;; this is necessary for having a simple Gambit/Python
;; interface and merely repackages other global information,
;; i.e. the symbol content of the compiled shared object.
(define _problem-registry (make-table))


(define-macro (register-problem problem-key symbols . body)
  (let ((g-symbols (gensym 'g-symbols))
        (g-key (gensym 'g-key)))
    `(let ((,g-symbols ,symbols)
           (,g-key ,problem-key))
       (table-set!
        _problem-registry
        ,g-key  ; used-once, so no need for a (let ((symbol ...)))
        (cons ,g-symbols
              (tape-evaluator ,g-symbols . ,body))))))


;; Integrating user-defined problems into the compiled shared object.
(include "problems.scm")

;; While we could wrap execution into (with-exception-catcher ...),
;; it likely is more useful to surface problems with user code
;; by dropping into a Scheme REPL.

(define populate-f64vector-from-c-data
  (c-lambda
   (scheme-object (pointer double) scheme-object)
   void
   ;; Note: replacing `target[i] = ...` with:
   ;; `___F64VECTORSET(___arg3, i, f64data[i])`;
   ;; fails, i.e. does not populate the vector as expected,
   ;; apparently due to misaligned memory striding.
   "
    int n = ___S32UNBOX(___arg1);
    double *f64data = (double *) ___arg2;
    double* target = &(___F64VECTORREF(___arg3, 0));
    for (int i = 0; i < n; ++i) {
      target[i] = f64data[i];
    }
    ___return;
    "))


(define f64vector-data-to-c
  (c-lambda
   (scheme-object scheme-object (pointer double))
    void
    "
    int n = ___S32UNBOX(___arg2);
    double *dst = (double *) ___arg3;
    double *src = &(___F64VECTORREF(___arg1, 0));
    for (int i = 0; i < n; ++i) {
      dst[i] = src[i];
    }
    ___return;
    "))


(define (c-compute-dy-dt problem-tag cl-k int-debug? c-probs-in c-probs-out)
  (let* ((symbols+fn-eval (table-ref _problem-registry problem-tag))
         (symbols (car symbols+fn-eval))
         (size-a (vector-length symbols))
         (fn-eval (cdr symbols+fn-eval))
         (debug? (not (= int-debug? 0)))
         (total-size (expt size-a cl-k))
         (probs (make-fp-vector total-size 0.0))
         (striding (make-vector-iter
                    cl-k
                    (lambda (k) (expt size-a (- cl-k 1 k)))))
         (the-sp-table (sp-table striding probs)))
    (populate-f64vector-from-c-data total-size c-probs-in probs)
    (let ((dy/dt (compute-dy/dt fn-eval symbols the-sp-table debug?)))
      (f64vector-data-to-c dy/dt total-size c-probs-out))))

;;;; === C Interface ===

;; For debugging, so we can use printf() inside (c-lambda ...) code.
(c-declare "#include <stdio.h>")  

(c-define (c_register_problems n) (int64) int64 "c_register_problems" "extern"
   (begin
     ;; Registering the 'canary' problem that gets exercised at python
     ;; module import time to validate that the Scheme/Python interface works.
     (register-problem
      "__canary_problem_radioactive_decay"
      #(A B)
      (if (eq? (tape-get-sym #t 0) 'B)
          (tape-set-sym! #t 0 'A)))
     ;; Registering the problems from `problems.scm`.
     (register-problems)
     (+ 1 n)))


(c-define (c_compute_dy_dt problem-tag cl-k int-debug? c-probs-in c-probs-out)
          (char-string int64 int64 (pointer double) (pointer double)) void
          "c_compute_dy_dt" "extern"
  (c-compute-dy-dt
   problem-tag
   ;; (+ 0 ...) for type conversion.
   (+ 0 cl-k) (+ 0 int-debug?)
   c-probs-in c-probs-out))


==> anc/code/framework/tapes_py_interface_c_glue.c <==
/*
Copyright 2025 Google LLC

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    https://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
*/

#include <stdlib.h>
#include <gambit.h>

typedef ___setup_params_struct GAMBIT;

/* This must align with the symbol that got defined
   in the <name>_.c created by gsc --link. */
#define SCHEME_LIBRARY_LINKER ___LNK_tapes__py__interface__


___BEGIN_C_LINKAGE
extern ___mod_or_lnk SCHEME_LIBRARY_LINKER (___global_state);
___END_C_LINKAGE

GAMBIT* setup_gambit(){
  GAMBIT* g = malloc(sizeof(GAMBIT));
    
  ___setup_params_reset(g);
  g->version = ___VERSION;
  g->linker = SCHEME_LIBRARY_LINKER;

  ___setup(g);
  return g;
}

void cleanup_gambit(GAMBIT* g){
  ___cleanup();
  free(g);
}

